An introduction to the symmetric group algebra

This is an introduction to the group algebras of the symmetric groups, written for a quarter-long graduate course. After recalling the definition of group algebras (and monoid algebras) in general, as well as basic properties of permutations, we introduce several families of elements in the symmetric group algebras $\mathbf{k}[S_n]$ such as the Young--Jucys--Murphy elements, the (sign-)integrals and the conjugacy class sums. Then comes a chapter on group actions and representations in general, followed by the core of this text: a study of the representations of symmetric groups (i.e., of left $\mathbf{k}[S_n]$-modules), including the classical theory of Young tableaux and Young symmetrizers. We prove in detail the main facts including the characterization of irreducible representations (in characteristic $0$), the Garnir relations, the standard basis theorem, the description of duals of Specht modules, and the hook length formula, as well as a number of less known results. Finally, we describe several bases of $\mathbf{k}[S_n]$ that arise from the study of Specht modules, including the Murphy cellular bases. The methods used are elementary and computational. We aim to assume as little as possible of the base ring $\mathbf{k}$, and to use as little as possible from representation theory (nothing more advanced than Maschke and Jordan--H\"older). Over 100 exercises (without solutions) are scattered through the text.

==> anc/hooktalk.tex <==
\documentclass[numbers=enddot,14pt,final,onecolumn,notitlepage]{scrartcl}%
\usepackage[headsepline,footsepline,manualmark]{scrlayer-scrpage}
\usepackage[all,cmtip]{xy}
\usepackage{amsfonts}
\usepackage{amssymb}
\usepackage{amsmath}
\usepackage{amsthm}
\usepackage{framed}
\usepackage{comment}
\usepackage{color}
\usepackage[breaklinks=true]{hyperref}
\usepackage[sc]{mathpazo}
\usepackage[T1]{fontenc}
\usepackage{tikz}
\usepackage{needspace}
\usepackage{tabls}
\usepackage{ytableau}
%TCIDATA{OutputFilter=latex2.dll}
%TCIDATA{Version=5.50.0.2960}
%TCIDATA{LastRevised=Thursday, November 19, 2026 23:36:37}
%TCIDATA{SuppressPackageManagement}
%TCIDATA{<META NAME="GraphicsSave" CONTENT="32">}
%TCIDATA{<META NAME="SaveForMode" CONTENT="1">}
%TCIDATA{BibliographyScheme=Manual}
%TCIDATA{Language=American English}
%BeginMSIPreambleData
\providecommand{\U}[1]{\protect\rule{.1in}{.1in}}
%EndMSIPreambleData
\usetikzlibrary{arrows}
\theoremstyle{definition}
\newtheorem{theo}{Theorem}[section]
\newenvironment{theorem}[1][]
{\begin{theo}[#1]\begin{leftbar}}
{\end{leftbar}\end{theo}}
\newtheorem{lem}[theo]{Lemma}
\newenvironment{lemma}[1][]
{\begin{lem}[#1]\begin{leftbar}}
{\end{leftbar}\end{lem}}
\newtheorem{prop}[theo]{Proposition}
\newenvironment{proposition}[1][]
{\begin{prop}[#1]\begin{leftbar}}
{\end{leftbar}\end{prop}}
\newtheorem{defi}[theo]{Definition}
\newenvironment{definition}[1][]
{\begin{defi}[#1]\begin{leftbar}}
{\end{leftbar}\end{defi}}
\newtheorem{remk}[theo]{Remark}
\newenvironment{remark}[1][]
{\begin{remk}[#1]\begin{leftbar}}
{\end{leftbar}\end{remk}}
\newtheorem{coro}[theo]{Corollary}
\newenvironment{corollary}[1][]
{\begin{coro}[#1]\begin{leftbar}}
{\end{leftbar}\end{coro}}
\newtheorem{conv}[theo]{Convention}
\newenvironment{convention}[1][]
{\begin{conv}[#1]\begin{leftbar}}
{\end{leftbar}\end{conv}}
\newtheorem{quest}[theo]{Question}
\newenvironment{question}[1][]
{\begin{quest}[#1]\begin{leftbar}}
{\end{leftbar}\end{quest}}
\newtheorem{exam}[theo]{Example}
\newenvironment{example}[1][]
{\begin{exam}[#1]\begin{leftbar}}
{\end{leftbar}\end{exam}}
\newenvironment{statement}{\begin{quote}}{\end{quote}}
\newenvironment{fineprint}{\begin{small}}{\end{small}}
\iffalse
\newenvironment{proof}[1][Proof]{\noindent\textbf{#1.} }{\ \rule{0.5em}{0.5em}}
\newenvironment{question}[1][Question]{\noindent\textbf{#1.} }{\ \rule{0.5em}{0.5em}}
\fi
\newcommand{\arinj}{\ar@{_{(}->}}
\newcommand{\arinjrev}{\ar@{^{(}->}}
\newcommand{\arsurj}{\ar@{->>}}
\newcommand{\arelem}{\ar@{|->}}
\newcommand{\arback}{\ar@{<-}}
\newcommand{\id}{\operatorname{id}}
\let\sumnonlimits\sum
\let\prodnonlimits\prod
\let\cupnonlimits\bigcup
\let\capnonlimits\bigcap
\renewcommand{\sum}{\sumnonlimits\limits}
\renewcommand{\prod}{\prodnonlimits\limits}
\renewcommand{\bigcup}{\cupnonlimits\limits}
\renewcommand{\bigcap}{\capnonlimits\limits}
\newcommand{\red}[1]{\textcolor{red}{#1}}
\newcommand{\blue}[1]{\textcolor{blue}{#1}}
\newcommand{\green}[1]{\textcolor{green!50!black}{#1}}
\newcommand*\circled[1]{\tikz[baseline=(char.base)]{\node[shape=circle,fill,inner sep=2pt] (char) {\textcolor{white}{#1}};}}
\newcommand{\px}{\phantom{x}}
\newcommand{\icast}{\circled{$\ast$}}
\newcommand\arxiv[1]{\href{http://www.arxiv.org/abs/#1}{\texttt{arXiv:#1}}}
\setlength\tablinesep{3pt}
\setlength\arraylinesep{3pt}
\setlength\extrarulesep{3pt}
\setlength\textheight{25cm}
\setlength\textwidth{15.5cm}
\newenvironment{noncompile}{}{}
\excludecomment{noncompile}
\ihead{The hook length formula (talk)}
\ohead{page \thepage}
\cfoot{}
\begin{document}

\title{The hook length formula [talk slides]}
\date{Drexel University, 2025-01-09}
\author{Darij Grinberg}
\maketitle

\begin{abstract}
{\small We discuss the hook length formula and some related results.}

\end{abstract}

\section{The hook length formula}

\subsection{Recalling definitions}

\begin{itemize}
\item We follow the notations in
\href{https://darijgrinberg.gitlab.io/t/24s/sga.pdf}{the notes}.

\item Each partition $\lambda=\left(  \lambda_{1},\lambda_{2},\ldots
,\lambda_{k}\right)  $ has a Young diagram $Y\left(  \lambda\right)  $
associated to it:
\[%
\begin{tabular}
[c]{ccccccc}\cline{2-6}%
$\lambda_{1}$ cells: & \multicolumn{1}{|c}{\phantom{w}} &
\multicolumn{1}{|c}{\phantom{w}} & \multicolumn{1}{|c}{\phantom{w}} &
\multicolumn{1}{|c}{\phantom{w}} & \multicolumn{1}{|c}{\phantom{w}} &
\multicolumn{1}{|c}{\phantom{w}}\\\cline{2-6}%
$\lambda_{2}$ cells: & \multicolumn{1}{|c}{} & \multicolumn{1}{|c}{} &
\multicolumn{1}{|c}{} & \multicolumn{1}{|c}{} &  & \\\cline{2-4}%
$\lambda_{3}$ cells: & \multicolumn{1}{|c}{} & \multicolumn{1}{|c}{} &
\multicolumn{1}{|c}{} &  &  & \\\cline{2-3}%
$\vdots$ &  &  &  &  &  & \\\cline{2-2}%
$\lambda_{k}$ cells: & \multicolumn{1}{|c}{} & \multicolumn{1}{|c}{} &  &  &
& \\\cline{2-2}%
\end{tabular}
\
\]
If two partitions $\lambda$ and $\mu$ satisfy $Y\left(  \mu\right)  \subseteq
Y\left(  \lambda\right)  $ (or, short: $\mu\subseteq\lambda$), then the skew
Young diagram $Y\left(  \lambda/\mu\right)  $ is defined to be $Y\left(
\lambda\right)  \setminus Y\left(  \mu\right)  $.

\item Let $D$ be a diagram. A \emph{standard tableau} of shape $D$ is a
bijective filling of $D$ with the numbers $1,2,\ldots,n$ such that the entries
increase left-to-right along rows and top-to-bottom along columns.

\textbf{Examples:}%
\[%
\begin{tabular}
[c]{ccc}%
straight-shaped &  & skew-shaped\\
$\ytableaushort{137,24,56}$ &  & $\ytableaushort{\none \none356,\none24,17}$%
\end{tabular}
\ \
\]


\item We will only consider straight shapes $Y\left(  \lambda\right)  $ and
skew shapes $Y\left(  \lambda/\mu\right)  $ in this talk.

\item We say \textquotedblleft tableau of shape $\lambda$\textquotedblright%
\ instead of \textquotedblleft tableau of shape $Y\left(  \lambda\right)
$\textquotedblright.

Likewise for $\lambda/\mu$.

\item If $c$ is a cell of $Y\left(  \lambda\right)  $, then we define the
\emph{hook} $H_{\lambda}\left(  c\right)  $ of this cell in $\lambda$ to be
\begin{align*}
H_{\lambda}\left(  c\right)   &  :=\left\{  c\right\}  \cup\left\{  \text{all
cells of }Y\left(  \lambda\right)  \text{ due east of }c\right\} \\
&  \ \ \ \ \ \ \ \ \ \ \cup\left\{  \text{all cells of }Y\left(
\lambda\right)  \text{ due south of }c\right\}  .
\end{align*}
For example, if $\lambda=\left(  7,6,4,3\right)  $ and $c=\left(  2,3\right)
$, then $H_{\lambda}\left(  c\right)  $ is the set of all green cells here:%
\[
\ytableaushort{{\phantom{1}}{\phantom{1}}{\phantom{1}}{\phantom{1}}{\phantom{1}}{\phantom{1}}{\phantom{1}},
{\phantom{1}}{\phantom{1}}{*(green!60!black){\phantom{1}}}{*(green!60!black){\phantom{1}}}{*(green!60!black){\phantom{1}}}{*(green!60!black){\phantom{1}}},
{\phantom{1}}{\phantom{1}}{*(green!60!black){\phantom{1}}}{\phantom{1}},
{\phantom{1}}{\phantom{1}}{*(green!60!black){\phantom{1}}}}\ \ .
\]

\end{itemize}

\subsection{The hook length formula}

\begin{itemize}
\item \textbf{The hook length formula:} For any partition $\lambda$ of $n$, we
have%
\[
\left(  \text{\# of standard tableaux of shape }\lambda\right)  =\dfrac
{n!}{\prod_{c\in Y\left(  \lambda\right)  }\left\vert H_{\lambda}\left(
c\right)  \right\vert }.
\]


\item \textbf{Example:} If $\lambda=(3,2)$, then this becomes
\[
\left(  \text{\# of standard tableaux of shape }\left(  3,2\right)  \right)
=\frac{5!}{4\cdot3\cdot1\cdot2\cdot1}=5.
\]
{Here are the hooks of all five cells:
\[
\begin{ytableau}
*(green!60!black){\phantom{x}} & *(green!60!black){\phantom{x}} & *(green!60!black){\phantom{x}} \\
*(green!60!black){\phantom{x}} &
\end{ytableau}\quad\begin{ytableau}
\phantom{x} & *(green!60!black){\phantom{x}} & *(green!60!black){\phantom{x}}\\
\phantom{x} & *(green!60!black){\phantom{x}}
\end{ytableau}\quad\begin{ytableau}
\phantom{x} & & *(green!60!black){\phantom{x}} \\
\phantom{x} &
\end{ytableau}\quad\begin{ytableau}
\phantom{x} & & \\
*(green!60!black){\phantom{x}} & *(green!60!black){\phantom{x}}
\end{ytableau}\quad\begin{ytableau}
\phantom{x} & & \\
\phantom{x} & *(green!60!black){\phantom{x}}
\end{ytableau}
\]
} and here are the five standard tableaux:{
\[
\begin{ytableau} 1 & 2 & 3\\ 4 & 5 \end{ytableau}\quad
\begin{ytableau} 1 & 2 & 4\\ 3 & 5 \end{ytableau}\quad
\begin{ytableau} 1 & 2 & 5\\ 3 & 4 \end{ytableau}\quad
\begin{ytableau} 1 & 3 & 4\\ 2 & 5 \end{ytableau}\quad
\begin{ytableau} 1 & 3 & 5\\ 2 & 4 \end{ytableau}\ .
\]
}

\item \textbf{Example:} Let $\lambda=\left(  m,m\right)  $ (so that $n=2m$).
Then, the hook length formula becomes%
\begin{align*}
&  \left(  \text{\# of standard tableaux of shape }\left(  m,m\right)  \right)
\\
&  =\dfrac{\left(  2m\right)  !}{\left(  \left(  m+1\right)  m\left(
m-1\right)  \cdots2\right)  \cdot\left(  m\left(  m-1\right)  \left(
m-2\right)  \cdots1\right)  }\\
&  =\dfrac{1}{m+1}\dbinom{2m}{m}.
\end{align*}
Looks familiar? This is the $m$-th Catalan number $C_{m}$. And indeed, there
is a bijection to Dyck paths:%
\[
\begin{tikzpicture}[scale=0.8]
\draw(0, 0) -- (1, 1) -- (2, 2) -- (3, 1) -- (4, 0) -- (5, 1) -- (6, 0);
\fill
[green!60!black] (0, 0) -- (1, 1) -- (2, 2) -- (3, 1) -- (4, 0) -- (5, 1) -- (6, 0);
\filldraw(0, 0) circle [fill=red, radius=0.1];
\filldraw(1, 1) circle [fill=red, radius=0.1];
\filldraw(2, 2) circle [fill=red, radius=0.1];
\filldraw(3, 1) circle [fill=red, radius=0.1];
\filldraw(4, 0) circle [fill=red, radius=0.1];
\filldraw(5, 1) circle [fill=red, radius=0.1];
\filldraw(6, 0) circle [fill=red, radius=0.1];
\end{tikzpicture}\quad\longleftrightarrow\quad\ytableaushort{125,346}.
\]
%

\[
\begin{tikzpicture}[scale=0.8]
\draw(0, 0) -- (1, 1) -- (2, 2) -- (3, 1) -- (4, 2) -- (5, 1) -- (6, 0);
\fill
[green!60!black] (0, 0) -- (1, 1) -- (2, 2) -- (3, 1) -- (4, 2) -- (5, 1) -- (6, 0);
\filldraw(0, 0) circle [fill=red, radius=0.1];
\filldraw(1, 1) circle [fill=red, radius=0.1];
\filldraw(2, 2) circle [fill=red, radius=0.1];
\filldraw(3, 1) circle [fill=red, radius=0.1];
\filldraw(4, 2) circle [fill=red, radius=0.1];
\filldraw(5, 1) circle [fill=red, radius=0.1];
\filldraw(6, 0) circle [fill=red, radius=0.1];
\end{tikzpicture}\quad\longleftrightarrow\quad\ytableaushort{124,356}.
\]

\end{itemize}

\subsection{How not to prove the hook length formula}

\begin{itemize}
\item \textbf{The hook length formula:} For any partition $\lambda$ of $n$, we
have%
\[
\left(  \text{\# of standard tableaux of shape }\lambda\right)  =\dfrac
{n!}{\prod_{c\in Y\left(  \lambda\right)  }\left\vert H_{\lambda}\left(
c\right)  \right\vert }.
\]


\item Isn't this easy?

\begin{itemize}
\item There are $n!$ bijective fillings of $Y\left(  \lambda\right)  $ with
the numbers $1,2,\ldots,n$.

\item Such a filling is a standard tableau if and only if for each cell $c\in
Y\left(  \lambda\right)  $, the entry in cell $c$ is smaller than all other
entries in its hook $H_{\lambda}\left(  c\right)  $.%
\[
\text{e.g.:}%
\ \ \ \ \ \ \ \ \ \ \ytableaushort{{\phantom{1}}{\phantom{1}}{\phantom{1}}{\phantom{1}}{\phantom{1}}{\phantom{1}}{\phantom{1}},
{\phantom{1}}{\phantom{1}}a{b_1}{b_2}{b_3},
{\phantom{1}}{\phantom{1}}{b_4}{\phantom{1}},
{\phantom{1}}{\phantom{1}}{b_5}}\ \ \ \ \ \ \ a<b_{1},b_{2},b_{3},b_{4}%
,b_{5}.
\]
The probability for this is $\dfrac{1}{\left\vert H_{\lambda}\left(  c\right)
\right\vert }$.

\item Multiplying these probabilities over all cells $c$, we get $\dfrac
{1}{\prod_{c\in Y\left(  \lambda\right)  }\left\vert H_{\lambda}\left(
c\right)  \right\vert }$, thus the formula.
\end{itemize}

\item Alas, it is not this easy: The events are not independent, so \textbf{we
cannot just multiply their probabilities}. That we got the right result is a
surprise and needs proof!
\end{itemize}

\subsection{Some context}

\begin{itemize}
\item \textbf{Standard basis theorem} (Theorem 5.9.1 in
\href{https://darijgrinberg.gitlab.io/t/24s/sga.pdf}{the notes})\textbf{:} The
Specht module $\mathcal{S}^{\lambda}:=\mathcal{S}^{Y\left(  \lambda\right)  }$
has a basis indexed by the standard tableaux of shape $\lambda$.

\item Thus, the hook length formula gives the rank (= dimension) of this
Specht module.

\item Actually, the standard basis theorem holds for skew Young diagrams as
well, but the hook length formula does not apply to them.

\item This all is unnecessary to understand and prove the hook length formula.
But it is the very context in which tableaux were originally defined by Alfred
Young ca. 1902.
\end{itemize}

\subsection{Some history}

\begin{itemize}
\item Young never stated the hook length formula in its present form. What he
found was the following (1928):

\item \textbf{Young's quotient formula:} Let $\lambda=\left(  \lambda
_{1},\lambda_{2},\ldots,\lambda_{k}\right)  $ be any partition with
$\left\vert \lambda\right\vert =n$. Let $\ell_{i}:=\lambda_{i}+k-i$ for each
$i\in\left[  k\right]  $. Then, the \# of standard tableaux of shape $Y\left(
\lambda\right)  $ is%
\[
\dfrac{n!}{\ell_{1}!\cdot\ell_{2}!\cdot\cdots\cdot\ell_{k}!}\prod_{1\leq
i<j\leq k}\left(  \ell_{i}-\ell_{j}\right)  .
\]


\item He gave essentially two proofs.

\item One proof (1901--1928) is quite intricate, using Specht modules and long
computations with Young symmetrizers. The main idea is to expand the squared
Young symmetrizer $\mathbf{E}_{T}^{2}$ in two ways: once using the Young
symmetrizer theorem $\mathbf{E}_{T}^{2}=\dfrac{n!}{f^{\lambda}}\mathbf{E}_{T}$
(Theorem 5.11.3 in \href{https://darijgrinberg.gitlab.io/t/24s/sga.pdf}{the
notes}), and again by writing%
\[
\mathbf{E}_{T}^{2}=\nabla_{\operatorname*{Col}T}^{-}\nabla
_{\operatorname*{Row}T}\nabla_{\operatorname*{Col}T}^{-}\nabla
_{\operatorname*{Row}T}%
\]
and gradually \textquotedblleft dissolving\textquotedblright\ the inner
$\nabla_{\operatorname*{Col}T}^{-}$ factor by factoring it and cancelling
pieces of it against the adjacent $\nabla_{\operatorname*{Row}T}$ factors.

Note that Young knew the standard basis theorem and even some of the Garnir
relations, though his proof of the former was much more complicated.

A variant of this proof appears in \S 5.24 (last section of Chapter 5, in case
the numbering shifts) of
\href{https://darijgrinberg.gitlab.io/t/24s/sga.pdf}{the notes}.

\item The other proof (1928) is pretty elementary, and I will sketch it.

\item The modern form of the hook length formula was found in 1953:

\begin{statement}
One Thursday in May of 1953,
\href{https://en.wikipedia.org/wiki/Gilbert_de_Beauregard_Robinson}{[Gilbert
de Beauregard] Robinson} was visiting
\href{http://sections.maa.org/michigan/newsletters/Fall97Newsletter/frame.html}{[James
Sutherland] Frame} at Michigan State University. Discussing the work of Staal
(a student of Robinson), Frame was led to conjecture the hook formula. At
first Robinson could not believe that such a simple formula existed, but after
trying some examples he became convinced, and together they proved the
identity. On Saturday they went to the University of Michigan, where Frame
presented their new result after a lecture by Robinson. This surprised
\href{https://en.wikipedia.org/wiki/Robert_M._Thrall}{[Robert McDowell]
Thrall}, who was in the audience, because he had just proved the same result
on the same day!

\textit{(Bruce Sagan)}
\end{statement}

\item This is perhaps less surprising once you realize that Young's quotient
formula was known by then, and the leap to the hook length formula was not
that large: you just need to show that%
\[
\dfrac{1}{\prod_{c\in Y\left(  \lambda\right)  }\left\vert H_{\lambda}\left(
c\right)  \right\vert }=\dfrac{1}{\ell_{1}!\cdot\ell_{2}!\cdot\cdots\cdot
\ell_{k}!}\prod_{1\leq i<j\leq k}\left(  \ell_{i}-\ell_{j}\right)  ,
\]
which can be done by induction on $k$ (removing the first row of $Y\left(
\lambda\right)  $).
\end{itemize}

\subsection{Proofs galore}

\begin{itemize}
\item The hook length formula is the quadratic reciprocity of algebraic
combinatorics: every text gives a proof. Quite a few of them are different: e.g.

\begin{itemize}
\item Young 1901--1928 using Young symmetrizers;

\item Young 1928 using rational functions (sketched below);

\item
\href{https://www-users.cse.umn.edu/~webb/oldteaching/Year2010-11/the-representation-theory-of-the-symmetric-groups-SLN.pdf}{James
1978} using determinants;

\item
\href{https://www2.math.upenn.edu/~wilf/website/Probabilistic proof.pdf}{Greene,
Nijenhuis, Wilf 1979} using discrete probability;

\item \href{https://www.math.ucla.edu/~pak/papers/bij.pdf}{Novelli, Pak,
Stojanovskii 1997} by an intricate (multi)bijection;

\item ...
\end{itemize}

See \S 11.2 in \href{https://arxiv.org/abs/2209.06142v1}{Igor Pak's
arXiv:2209.06142v1} for a partial taxonomy.
\end{itemize}

\subsection{Young's rational functions proof}

\begin{itemize}
\item Let me sketch Young's second proof, from his 1928 paper \textit{On
Quantitative Substitutional Analysis (Third Paper)}.

We shall prove Young's quotient formula; as we mentioned, the hook length
formula follows easily.

\item We let%
\begin{align*}
f^{\lambda}  &  :=\left(  \text{\# of standard tableaux of shape }%
\lambda\right)  \ \ \ \ \ \ \ \ \ \ \text{and}\\
g^{\lambda}  &  :=\dfrac{n!}{\ell_{1}!\cdot\ell_{2}!\cdot\cdots\cdot\ell_{k}%
!}\prod_{1\leq i<j\leq k}\left(  \ell_{i}-\ell_{j}\right)  ,
\end{align*}
where $\lambda=\left(  \lambda_{1},\lambda_{2},\ldots,\lambda_{k}\right)  $ is
a partition with $\left\vert \lambda\right\vert =n$, and where $\ell
_{i}:=\lambda_{i}+k-i$ for each $i\in\left[  k\right]  $.

Our goal is to show that $f^{\lambda}=g^{\lambda}$.

\item Assume at first that all rows of $Y\left(  \lambda\right)  $ have
distinct lengths, i.e., that%
\[
\lambda_{1}>\lambda_{2}>\cdots>\lambda_{k}.
\]


A standard tableau of shape $\lambda$ must have its entry $n$ in some cell
that is at the end of one of its rows, say the $i$-th row. Removing that cell
leaves us with a standard tableau of shape%
\[
\lambda-e_{i}:=\left(  \lambda_{1},\lambda_{2},\ldots,\lambda_{i-1}%
,\lambda_{i}-1,\lambda_{i+1},\lambda_{i+2},\ldots,\lambda_{k}\right)  .
\]%
\[%
\begin{array}
[c]{ccc}%
\lambda &  & \lambda-e_{i}\\
\begin{ytableau} \phantom{x} & \phantom{x} & \phantom{x} & \phantom{x} \\ \phantom{x} & \phantom{x} & n \\ \phantom{x} & \end{ytableau} &
\mapsto &
\begin{ytableau} \phantom{x} & \phantom{x} & \phantom{x} & \phantom{x} \\ \phantom{x} & \phantom{x} \\ \phantom{x} & \end{ytableau}
\end{array}
\]
This is a bijection. Thus,%
\[
f^{\lambda}=f^{\lambda-e_{1}}+f^{\lambda-e_{2}}+\cdots+f^{\lambda-e_{k}},
\]
which is a recursion for $f^{\lambda}$.

\item This is also true without the \textquotedblleft distinct
lengths\textquotedblright\ assumption, as long as we understand $f^{\lambda
-e_{i}}$ to be $0$ when $\lambda-e_{i}$ is not a partition (i.e., when
$\lambda_{i}=\lambda_{i+1}$). This makes perfect sense: The entry $n$ cannot
lie at the end of the $i$-th row in this case.%
\[%
\begin{array}
[c]{ccc}%
\lambda &  & \lambda-e_{i}\\%
\begin{array}
[c]{c}%
\begin{ytableau} \phantom{x} & \phantom{x} & \phantom{x} & \phantom{x} \\ \phantom{x} & \phantom{x} & n \\ \phantom{x} & \phantom{x} & \phantom{x} \end{ytableau}\\
\text{cannot happen}%
\end{array}
& \mapsto &
\begin{array}
[c]{c}%
\begin{ytableau} \phantom{x} & \phantom{x} & \phantom{x} & \phantom{x} \\ \phantom{x} & \phantom{x} \\ \phantom{x} & \phantom{x} & \phantom{x} \end{ytableau}\\
\text{not a partition}%
\end{array}
\end{array}
\]


\item If we can prove the same recursion for $g^{\lambda}$, that is,%
\[
g^{\lambda}\overset{?}{=}g^{\lambda-e_{1}}+g^{\lambda-e_{2}}+\cdots
+g^{\lambda-e_{k}},
\]
then we will be done by induction. So this recursion is our new goal. Note
that we keep trailing zeroes in our partition (e.g., we don't simplify
$\left(  3,2,0\right)  $ to $\left(  3,2\right)  $), so that $k$ remains
fixed. (If $\lambda_{k}=0$, then $\lambda-e_{k}$ is not a partition, so
$f^{\lambda-e_{k}}=0$.)

\item Set $\dfrac{1}{m!}:=0$ for all $m<0$.

\item Expanding both sides of%
\[
g^{\lambda}\overset{?}{=}g^{\lambda-e_{1}}+g^{\lambda-e_{2}}+\cdots
+g^{\lambda-e_{k}}%
\]
using
\begin{align*}
g^{\lambda}  &  =\dfrac{n!}{\ell_{1}!\cdot\ell_{2}!\cdot\cdots\cdot\ell_{k}%
!}\prod_{1\leq i<j\leq k}\left(  \ell_{i}-\ell_{j}\right)
\ \ \ \ \ \ \ \ \ \ \left(  \text{by definition}\right)  ;\\
g^{\lambda-e_{p}}  &  =\dfrac{\left(  n-1\right)  !}{\ell_{1}!\cdot\ell
_{2}!\cdot\cdots\cdot\ell_{p-1}!\cdot\left(  \ell_{p}-1\right)  !\cdot
\ell_{p+1}!\cdot\cdots\cdot\ell_{k}!}\\
&  \ \ \ \ \ \ \ \ \ \ \prod_{1\leq i<j\leq k}%
\begin{cases}
\ell_{i}-\ell_{j}, & \text{if }i,j\neq p;\\
\left(  \ell_{p}-1\right)  -\ell_{j}, & \text{if }i=p;\\
\ell_{i}-\left(  \ell_{p}-1\right)  , & \text{if }j=p,
\end{cases}
\ \ \ \ \ \ \ \ \ \ \left(  \text{likewise}\right)  ,
\end{align*}
we see that most factors cancel, and we are left with proving that%
\[
n\overset{?}{=}\sum_{p=1}^{k}\ell_{p}\left(  \prod_{j=p+1}^{k}\dfrac{\left(
\ell_{p}-1\right)  -\ell_{j}}{\ell_{p}-\ell_{j}}\right)  \left(  \prod
_{i=1}^{p-1}\dfrac{\ell_{i}-\left(  \ell_{p}-1\right)  }{\ell_{i}-\ell_{p}%
}\right)  .
\]
In view of $n=\sum_{p=1}^{k}\lambda_{p}=\sum_{p=1}^{k}\ell_{p}-\dbinom{k}{2}$,
this rewrites as%
\[
\sum_{p=1}^{k}\ell_{p}-\dbinom{k}{2}\overset{?}{=}\sum_{p=1}^{k}\ell
_{p}\left(  \prod_{j=p+1}^{k}\dfrac{\left(  \ell_{p}-1\right)  -\ell_{j}}%
{\ell_{p}-\ell_{j}}\right)  \left(  \prod_{i=1}^{p-1}\dfrac{\ell_{i}-\left(
\ell_{p}-1\right)  }{\ell_{i}-\ell_{p}}\right)  .
\]


\item This is an identity between rational functions in $\ell_{1},\ell
_{2},\ldots,\ell_{k}$. Thus, if it is to be true for all positive integers
$\ell_{1}>\ell_{2}>\cdots>\ell_{k}$, then it must be true for all distinct
$\ell_{1},\ell_{2},\ldots,\ell_{k}\in\mathbb{C}$. This means that we can
forget what our $\ell_{1},\ell_{2},\ldots,\ell_{k}$ are and just focus on this
identity as an algebraic identity!

\item There are several ways to prove this identity. Here is Young's:

\item First combine the two products on the RHS:%
\[
\left(  \prod_{j=p+1}^{k}\dfrac{\left(  \ell_{p}-1\right)  -\ell_{j}}{\ell
_{p}-\ell_{j}}\right)  \left(  \prod_{i=1}^{p-1}\dfrac{\ell_{i}-\left(
\ell_{p}-1\right)  }{\ell_{i}-\ell_{p}}\right)  =\prod_{\substack{i\in\left[
k\right]  ;\\i\neq p}}\dfrac{\left(  \ell_{p}-1\right)  -\ell_{i}}{\ell
_{p}-\ell_{i}}.
\]
So we need to show that
\[
\sum_{p=1}^{k}\ell_{p}-\dbinom{k}{2}\overset{?}{=}\sum_{p=1}^{k}\ell_{p}%
\prod_{\substack{i\in\left[  k\right]  ;\\i\neq p}}\dfrac{\left(  \ell
_{p}-1\right)  -\ell_{i}}{\ell_{p}-\ell_{i}}.
\]


\item Using the polynomial%
\[
f\left(  x\right)  :=\left(  x-\ell_{1}\right)  \left(  x-\ell_{2}\right)
\cdots\left(  x-\ell_{k}\right)  ,
\]
we can write
\[
\prod_{\substack{i\in\left[  k\right]  ;\\i\neq p}}\dfrac{\left(  \ell
_{p}-1\right)  -\ell_{i}}{\ell_{p}-\ell_{i}}=-\dfrac{f\left(  \ell
_{p}-1\right)  }{\prod\limits_{\substack{i\in\left[  k\right]  ;\\i\neq
p}}\left(  \ell_{p}-\ell_{i}\right)  }.
\]
So we need to show that%
\[
\sum_{p=1}^{k}\ell_{p}-\dbinom{k}{2}\overset{?}{=}-\sum_{p=1}^{k}\ell
_{p}\dfrac{f\left(  \ell_{p}-1\right)  }{\prod\limits_{\substack{i\in\left[
k\right]  ;\\i\neq p}}\left(  \ell_{p}-\ell_{i}\right)  }.
\]


\item \href{https://arxiv.org/abs/2212.13624v2}{\textbf{Sylvester's identity}}
says that

\begin{itemize}
\item every polynomial $\Phi\in\mathbb{C}\left[  x\right]  $ of degree $<k-1$
satisfies%
\[
\sum_{p=1}^{k}\dfrac{\Phi\left(  \ell_{p}\right)  }{\prod
\limits_{\substack{i\in\left[  k\right]  ;\\i\neq p}}\left(  \ell_{p}-\ell
_{i}\right)  }=0.
\]


\item slightly more generally: if $\Phi\in\mathbb{C}\left[  x\right]  $ is a
polynomial of degree $\leq k-1$, and if $\varphi_{k-1}$ is its $x^{k-1}%
$-coefficient, then%
\[
\sum_{p=1}^{k}\dfrac{\Phi\left(  \ell_{p}\right)  }{\prod
\limits_{\substack{i\in\left[  k\right]  ;\\i\neq p}}\left(  \ell_{p}-\ell
_{i}\right)  }=\varphi_{k-1}.
\]


[\textit{Proof:} Lagrange interpolation says that%
\[
\sum_{p=1}^{k}\Phi\left(  \ell_{p}\right)  \dfrac{\prod\limits_{\substack{i\in
\left[  k\right]  ;\\i\neq p}}\left(  x-\ell_{i}\right)  }{\prod
\limits_{\substack{i\in\left[  k\right]  ;\\i\neq p}}\left(  \ell_{p}-\ell
_{i}\right)  }=\Phi\left(  x\right)  .
\]
Compare the $x^{k-1}$-coefficients.]
\end{itemize}

\item We cannot apply this to the polynomial
\begin{align*}
\Phi &  =xf\left(  x-1\right) \\
&  =x\left(  x-1-\ell_{1}\right)  \left(  x-1-\ell_{2}\right)  \cdots\left(
x-1-\ell_{k}\right)
\end{align*}
directly, since its degree is too large ($k+1$ rather than $\leq k-1$). But we
can instead apply it to the \textquotedblleft second-order
approximation\textquotedblright%
\[
\Phi:=x\left(  f\left(  x-1\right)  -f\left(  x\right)  +f^{\prime}\left(
x\right)  \right)  ,
\]
which is a polynomial of degree $\leq k-1$ because subtracting $f\left(
x\right)  -f^{\prime}\left(  x\right)  $ has cancelled the two highest terms
(cf. Taylor series: $f\left(  x-1\right)  =f\left(  x\right)  -f^{\prime
}\left(  x\right)  +\dfrac{1}{2}f^{\prime\prime}\left(  x\right)  -\dfrac
{1}{6}f^{\prime\prime\prime}\left(  x\right)  \pm\cdots$). Thus we get%
\[
\sum_{p=1}^{k}\dfrac{\ell_{p}\left(  f\left(  \ell_{p}-1\right)  -f\left(
\ell_{p}\right)  +f^{\prime}\left(  \ell_{p}\right)  \right)  }{\prod
\limits_{\substack{i\in\left[  k\right]  ;\\i\neq p}}\left(  \ell_{p}-\ell
_{i}\right)  }=\varphi_{k-1}=\dfrac{k\left(  k-1\right)  }{2},
\]
since%
\[
f\left(  x-1\right)  -f\left(  x\right)  +f^{\prime}\left(  x\right)
=\dfrac{1}{2}f^{\prime\prime}\left(  x\right)  -\dfrac{1}{6}f^{\prime
\prime\prime}\left(  x\right)  \pm\cdots.
\]
Subtracting%
\begin{align*}
\sum_{p=1}^{k}\dfrac{-\ell_{p}f\left(  \ell_{p}\right)  }{\prod
\limits_{\substack{i\in\left[  k\right]  ;\\i\neq p}}\left(  \ell_{p}-\ell
_{i}\right)  }  &  =0\ \ \ \ \ \ \ \ \ \ \left(  \text{since }f\left(
\ell_{p}\right)  =0\right)  \ \ \ \ \ \ \ \ \ \ \text{and}\\
\sum_{p=1}^{k}\dfrac{\ell_{p}f^{\prime}\left(  \ell_{p}\right)  }%
{\prod\limits_{\substack{i\in\left[  k\right]  ;\\i\neq p}}\left(  \ell
_{p}-\ell_{i}\right)  }  &  =\sum_{p=1}^{k}\ell_{p}\ \ \ \ \ \ \ \ \ \ \left(
\text{since }f^{\prime}\left(  \ell_{p}\right)  =\prod\limits_{\substack{i\in
\left[  k\right]  ;\\i\neq p}}\left(  \ell_{p}-\ell_{i}\right)  \right)  ,
\end{align*}
we obtain
\begin{align*}
\sum_{p=1}^{k}\ell_{p}\dfrac{f\left(  \ell_{p}-1\right)  }{\prod
\limits_{\substack{i\in\left[  k\right]  ;\\i\neq p}}\left(  \ell_{p}-\ell
_{i}\right)  }  &  =\dfrac{k\left(  k-1\right)  }{2}-0-\sum_{p=1}^{k}\ell
_{p}\\
&  =\dbinom{k}{2}-\sum_{p=1}^{k}\ell_{p}%
\end{align*}
and thus
\[
\sum_{p=1}^{k}\ell_{p}-\dbinom{k}{2}=-\sum_{p=1}^{k}\ell_{p}\dfrac{f\left(
\ell_{p}-1\right)  }{\prod\limits_{\substack{i\in\left[  k\right]  ;\\i\neq
p}}\left(  \ell_{p}-\ell_{i}\right)  },
\]
as desired.

\item We are almost done. We need to show that $f^{\lambda-e_{p}}%
=g^{\lambda-e_{p}}$ holds when $\lambda-e_{p}$ is not a partition. (This is
essentially the base case of our recursion, along with the easy case
$\lambda=\left(  0,0,\ldots,0\right)  $.)

This is easy: $f^{\lambda-e_{p}}=0$ by definition, whereas
\begin{align*}
g^{\lambda-e_{p}}  &  =\dfrac{\left(  n-1\right)  !}{\ell_{1}!\cdot\ell
_{2}!\cdot\cdots\cdot\ell_{p-1}!\cdot\left(  \ell_{p}-1\right)  !\cdot
\ell_{p+1}!\cdot\cdots\cdot\ell_{k}!}\\
&  \ \ \ \ \ \ \ \ \ \ \prod_{1\leq i<j\leq k}%
\begin{cases}
\ell_{i}-\ell_{j}, & \text{if }i,j\neq p;\\
\left(  \ell_{p}-1\right)  -\ell_{j}, & \text{if }i=p;\\
\ell_{i}-\left(  \ell_{p}-1\right)  , & \text{if }j=p,
\end{cases}
\\
&  =0
\end{align*}
since the factor for $\left(  i,j\right)  =\left(  p,p+1\right)  $ is $0$
(check it!). This was assuming that $p<k$; the $p=k$ case is trivial in its
own way (recall $\dfrac{1}{m!}=0$ for all $m<0$).

\item Thus the proof of the hook length formula is complete.

\item This proof still keeps getting rediscovered: e.g.,
\href{https://web.archive.org/web/20231014121836/http://pds21.egloos.com/pds/201412/17/93/glass.ng.2004.pdf}{Glass
and Ng, \textit{A Simple Proof of the Hook Length Formula}, The American
Mathematical Monthly \textbf{111} (2004), pp. 700--704}. (With minor
variations: e.g., they use the residue theorem instead of Lagrange interpolation.)
\end{itemize}

\section{Naruse's skew hook length formula}

\subsection{The Young--Frobenius--Aitken determinant formula}

\begin{itemize}
\item Now what about skew shapes?%
\[
\left(  \text{\# of standard tableaux of shape }\lambda/\mu\right)  =\ ???
\]


\item \textbf{Example:} Let $\lambda/\mu=\left(  3,2\right)  /\left(
1\right)  $, so that%
\[
Y\left(  \lambda/\mu\right)  =\ydiagram{1+2,0+2}\ \ .
\]
Then,%
\[
\left(  \text{\# of standard tableaux of shape }\lambda/\mu\right)  =5.
\]
This is not $\dfrac{4!}{\text{an integer}}$, so don't expect any $\dfrac
{n!}{\prod}$-type formula any more.

\item For a long time, the best formula known was the
\textbf{Young--Frobenius--Aitken determinantal formula}%
\begin{align*}
&  \left(  \text{\# of standard tableaux of shape }\lambda/\mu\right) \\
&  =\left(  \left\vert \lambda\right\vert -\left\vert \mu\right\vert \right)
!\cdot\det\left(  \dfrac{1}{\left(  \lambda_{i}-\mu_{j}-i+j\right)  !}\right)
_{i,j\in\left[  k\right]  },
\end{align*}
where $\lambda=\left(  \lambda_{1},\lambda_{2},\ldots,\lambda_{k}\right)  $
and $\mu=\left(  \mu_{1},\mu_{2},\ldots,\mu_{k}\right)  $ and where we set
$\dfrac{1}{m!}:=0$ for $m<0$.

This (first?) appears in
\href{https://doi.org/10.1017/S0080454100006312}{Aitken (1943)}. For straight
shapes (i.e., for $\mu=\varnothing$), it goes back to Frobenius (1900) as a
formula for $\dim\left(  \mathcal{S}^{\lambda}\right)  $, then made
combinatorial by Young (1928) as he realized that $\mathcal{S}^{\lambda}$ has
a standard tableau basis.

For a modern proof, see e.g. Theorem 5.6 in
\href{https://arxiv.org/abs/1408.4497v2}{Adin/Roichman, \textit{Enumeration of
Standard Young Tableaux}, arXiv:1408.4497v2} (also a lot more there).

Alternatively, if you know the Jacobi--Trudi formula for the Schur function
$s_{\lambda/\mu}$, you can evaluate it at $\underbrace{1,1,\ldots,1}_{m\text{
ones}},0,0,\ldots,0$ and consider the leading term as $m\rightarrow\infty$.
(The larger $m$ gets, the less likely is a semistandard tableau with entries
in $\left\{  1,2,\ldots,m\right\}  $ to have two equal entries!)

\item Recently, two formulas generalizing the hook length formula came into
existence. I will introduce the \textbf{Naruse hook length formula} (Naruse 2014).
\end{itemize}

\subsection{Excited diagrams}

\begin{itemize}
\item Let $D$ be any diagram.

\item An \emph{excited move} for a cell $c=(i,j)\in D$ means moving this cell
from $(i,j)$ to $(i+1,j+1)$.

This is allowed \textbf{only} if the three cells marked $\times$ in the
picture below (that is, $\left(  i+1,j\right)  ,\ \left(  i,j+1\right)
,\ \left(  i+1,j+1\right)  $) are not in $D$.
\[%
\begin{tabular}
[c]{cc}\cline{1-1}%
\multicolumn{1}{|c|}{$c$} & \multicolumn{1}{|c}{$\times$}\\\cline{1-1}%
$\times$ & $\times$%
\end{tabular}
\ \rightarrow%
\begin{tabular}
[c]{cc}%
$\times$ & $\times$\\\cline{2-2}%
$\times$ & \multicolumn{1}{|c|}{$c$}\\\cline{2-2}%
\end{tabular}
\
\]


\item \textbf{Examples:}%
\begin{align*}
\begin{ytableau} \phantom{x} & \phantom{x} &\phantom{x} \\ \phantom{x}& c \\ \phantom{x} \end{ytableau}
&  \longmapsto
\begin{ytableau} \phantom{x} & \phantom{x} &\phantom{x} \\ \phantom{x}\\ \phantom{x}&\none& c \end{ytableau}\ \ \ \ \ \ \ \ \ \ \text{allowed.}%
\\
&
\end{align*}%
\begin{align*}
\begin{ytableau} \phantom{x} & \phantom{x} &\phantom{x} \\ \phantom{x}& c &\phantom{x}\\ \phantom{x} \end{ytableau}
&  \not \longmapsto
\begin{ytableau} \phantom{x} & \phantom{x} &\phantom{x} \\ \phantom{x}&\none&\phantom{x}\\ \phantom{x}&\none& c \end{ytableau}\ \ \ \ \ \ \ \ \ \ \text{forbidden.}%
\\
&
\end{align*}%
\begin{align*}
\begin{ytableau} \phantom{x} & \phantom{x} &\phantom{x} \\ \phantom{x}& c \\ \phantom{x}&\phantom{x} \end{ytableau}
&  \not \longmapsto
\begin{ytableau} \phantom{x} & \phantom{x} &\phantom{x} \\ \phantom{x}&\none\\ \phantom{x}&\phantom{x}& c \end{ytableau}\ \ \ \ \ \ \ \ \ \ \text{forbidden.}%
\\
&
\end{align*}%
\[
\begin{ytableau}
\px & \px &\px \\ \px& c\\ \px&\none&\px
\end{ytableau}\not \longmapsto \begin{ytableau}
\px & \px &\px \\ \px&\none\\ \px&\none& c
\end{ytableau}\ \ \ \ \ \ \ \ \ \ \text{forbidden.}%
\]


\item An {\emph{excitation}} of a diagram $D$ is a diagram obtained from $D$
by a sequence of excited moves. (This sequence can be empty, so $D$ itself is
an excitation of $D$.)

\item \textbf{Example:} Start with $Y\left(  2,2,1\right)  $ and make some
excited moves:{%
\begin{align*}
\begin{ytableau} \phantom{x} & \phantom{x} \\ \phantom{x} & \phantom{x} \\ *(green!60!black)\phantom{x} & \none & \none & \none \end{ytableau}
&  \longmapsto
\begin{ytableau} \phantom{x} & \phantom{x} \\ \phantom{x} & *(green!60!black)\phantom{x} \\ \none \\ \none & \phantom{x} & \none & \none \end{ytableau}\longmapsto
\begin{ytableau} \phantom{x} & *(green!60!black)\phantom{x} \\ \phantom{x} \\ \none & \none & \phantom{x} \\ \none & \phantom{x} & \none & \none \end{ytableau}\\
& \\
& \\
&  \longmapsto
\begin{ytableau} \phantom{x} \\ \phantom{x} & \none & \phantom{x} \\ \none & \none & *(green!60!black)\phantom{x} \\ \none & \phantom{x} & \none & \none \end{ytableau}\longmapsto
\begin{ytableau} \phantom{x} \\ \phantom{x} & \none & \phantom{x} \\ \none \\ \none & \phantom{x} & \none & \phantom{x} \end{ytableau}\ \ ,
\end{align*}
so each of these five diagrams is an excitation of the first.}
\end{itemize}

\subsection{Naruse's skew hook length formula}

\begin{itemize}
\item \textbf{Naruse's skew hook length formula:} Let $\lambda$ and $\mu$ be
two partitions with $\mu\subseteq\lambda$ and $\left\vert Y\left(  \lambda
/\mu\right)  \right\vert =n$. Then,
\begin{align*}
&  \left(  \text{\# of standard tableaux of shape }\lambda/\mu\right) \\
&  =n!\sum_{\substack{E\text{ is an excitation of }Y\left(  \mu\right)
;\\E\subseteq Y\left(  \lambda\right)  }}\ \ \prod_{c\in Y\left(
\lambda\right)  \setminus E}\dfrac{1}{\left\vert H_{\lambda}\left(  c\right)
\right\vert }.
\end{align*}


\item \textbf{Example:} If $\lambda=(2,2,2)$ and $\mu=(1,1)$, then the $E$'s
in the sum are{%
\[
\begin{ytableau}
\ast &\\
\ast &\\
\phantom{x} & \\
\end{ytableau}\ ,\quad\begin{ytableau}
\ast &\\
\phantom{x} &\\
\phantom{x} & \ast\\
\end{ytableau}\ ,\quad\begin{ytableau}
\phantom{x} &\\
\phantom{x} & \ast\\
\phantom{x} & \ast\\
\end{ytableau}
\]
(where the cells in }$E$ are now marked with $\ast$s). {Thus,
\begin{align*}
&  \left(  \text{\# of standard tableaux of shape }\lambda/\mu\right) \\
&  =4!\cdot\left(  \frac{1}{3\cdot2\cdot1\cdot2}+\frac{1}{3\cdot2\cdot3\cdot
2}+\frac{1}{3\cdot2\cdot3\cdot4}\right) \\
&  =\dfrac{4!}{12}+\dfrac{4!}{36}+\dfrac{4!}{72}=2+\dfrac{2}{3}+\dfrac{1}%
{3}=3.
\end{align*}
}

\item Note that we are adding non-integers to get an integer. A strong sign
that this is a hard theorem!

\item History:

\begin{enumerate}
\item[\textbf{2014:}] Naruse states his formula in
\href{https://www.emis.de/journals/SLC/wpapers/s73vortrag/naruse.pdf}{a talk},
omitting the proof. Supposedly his proof uses algebraic geometry, which is
where the notion of excited diagrams originated.

\item[\textbf{2015--21:}] Morales, Pak and Panova write a series of four
papers (\href{https://arxiv.org/abs/1512.08348v5}{\#1},
\href{https://arxiv.org/abs/1610.04744}{\#2},
\href{https://arxiv.org/abs/1707.00931}{\#3},
\href{https://arxiv.org/abs/2108.10140}{\#4}) giving several proofs, which are
more combinatorial but still intricate and advanced.

\item[\textbf{2023:}] Grinberg, Korniichuk, Molokanov, Khomych (the latter
three are high school students at the time of writing) find a proof that is
completely elementary but very long
(\href{https://arxiv.org/abs/2310.18275}{arXiv:2310.18275}). This also proves
a \textquotedblleft weighted\textquotedblright\ generalization of the formula.

\item[\textbf{2024:}] Panova and Petrov publish two simpler proofs
(\href{https://arxiv.org/abs/2409.17842}{arXiv:2409.17842}) using a bit of
complex analysis and lattice methods.
\end{enumerate}

\item Excited diagrams are hard to work with. Most proofs start out by
re-encoding them as semistandard tableaux of shape $\mu$ satisfying certain conditions.
\end{itemize}

\section{More about counting standard tableaux}

\subsection{Classical formulas}

\begin{itemize}
\item Now we return to straight shapes $Y\left(  \lambda\right)  $.

\item For any partition $\lambda$, let $f^{\lambda}$ be the \# of standard
tableaux of shape $\lambda$.

\item \textquotedblleft$\lambda\vdash n$\textquotedblright\ is shorthand for
\textquotedblleft$\lambda$ is a partition of $n$\textquotedblright.

\item \textbf{Classical theorems (Young 1928 and Littlewood?):} Let
$n\in\mathbb{N}$. Then:

\textbf{(a)} We have%
\[
\sum_{\lambda\vdash n}\left(  f^{\lambda}\right)  ^{2}=n!=\left(  \text{\# of
all permutations }w\in S_{n}\right)  .
\]


\textbf{(b)} We have
\[
\sum_{\lambda\vdash n}f^{\lambda}=\sum_{k=0}^{n}\dfrac{\dbinom{n}{2k}%
\dbinom{2k}{k}k!}{2^{k}}=\left(  \text{\# of all involutions }w\in
S_{n}\right)  .
\]


\item Part \textbf{(a)} is Corollary 5.12.18 in
\href{https://darijgrinberg.gitlab.io/t/24s/sga.pdf}{the notes}, where it is
proved using Young symmetrizers and the center of $\mathbf{k}\left[
S_{n}\right]  $.

Part \textbf{(b)} is Corollary 5.21.11 in
\href{https://darijgrinberg.gitlab.io/t/24s/sga.pdf}{the notes}, where it is
proved using a bespoke basis of $\mathbf{k}\left[  S_{n}\right]  $.

\item But these are combinatorial identities, so can't we just prove them combinatorially?

\item Yes! Two ways:

\begin{itemize}
\item explicitly bijective via
\href{https://en.wikipedia.org/wiki/Robinson-Schensted-Knuth_correspondence}{the
\emph{Robinson--Schensted--Knuth correspondence}};

\item recursive via \textquotedblleft one-step bijections\textquotedblright.
\end{itemize}

Both are explained in
\href{http://wwwmathlabo.univ-poitiers.fr/~maavl/pdf/foata-fest.pdf}{Marc A.
A. van Leeuwen, \textit{The Robinson-Schensted and Sch\"{u}tzenberger
algorithms, an elementary approach}, 1996}. In a deeper sense, they are
equivalent, since the Robinson--Schensted--Knuth correspondence can be
assembled from the \textquotedblleft one-step bijections\textquotedblright.
\end{itemize}

\subsection{A proof sketch}

\begin{itemize}
\item Let me outline the second proof (\S 1 of
\href{http://wwwmathlabo.univ-poitiers.fr/~maavl/pdf/foata-fest.pdf}{van
Leeuwen's paper}).

\item If $\mu$ and $\lambda$ are two partitions, then the notation
\textquotedblleft$\mu\lessdot\lambda$\textquotedblright\ will mean
\textquotedblleft$Y\left(  \lambda\right)  =Y\left(  \mu\right)  \cup\left\{
\text{a single box not in }Y\left(  \mu\right)  \right\}  $\textquotedblright,
or equivalently \textquotedblleft$\mu\subseteq\lambda$ and $\left\vert
\lambda\right\vert =\left\vert \mu\right\vert +1$\textquotedblright.

\item \textbf{Example:}%
\[
\ydiagram{0+3,0+2}\ \lessdot\ \ydiagram{0+3,0+2,0+1}\ \lessdot
\ \ydiagram{0+4,0+2,0+1}\ \lessdot\ \ydiagram{0+4,0+2,0+2}\ \ .
\]


\item \textbf{Lemma A:} For any partition $\lambda$, we have%
\begin{align*}
&  \left(  \text{\# of partitions }\mu\text{ such that }\lambda\lessdot
\mu\right) \\
&  =\left(  \text{\# of partitions }\mu\text{ such that }\mu\lessdot
\lambda\right)  +1.
\end{align*}


\textbf{Proof idea:} We must prove that
\begin{align*}
&  \left(  \text{\# of ways to add a cell to }Y\left(  \lambda\right)  \text{
and get a partition}\right) \\
&  =\left(  \text{\# of ways to remove a cell from }Y\left(  \lambda\right)
\text{ and get a partition}\right)  +1.
\end{align*}
But the former and the latter ways \textquotedblleft
alternate\textquotedblright\ as you scan $Y\left(  \lambda\right)  $ from top
to bottom:%
\[%
%TCIMACRO{\TeXButton{tikz tableau}{\begin{tikzpicture}%
%[scale=0.7, rotate=+90, xscale=-1]
%\fill[green!60!black] (0,-10) -- (0,-11) -- (1,-11) -- (1,-10) -- cycle;
%\fill[red] (3,-10) -- (3,-9) -- (2,-9) -- (2,-10) -- cycle;
%\fill[green!60!black] (3,-6) -- (3,-7) -- (4,-7) -- (4,-6) -- cycle;
%\fill[red] (5,-6) -- (5,-5) -- (4,-5) -- (4,-6) -- cycle;
%\fill[green!60!black] (5,-3) -- (5,-4) -- (6,-4) -- (6,-3) -- cycle;
%\fill[red] (8,-3) -- (7,-3) -- (7,-2) -- (8,-2) -- cycle;
%\fill[green!60!black] (8,2) -- (9,2) -- (9,1) -- (8,1) -- cycle;
%\draw
%[thick] (0,2) -- (8,2) -- (8,-3) -- (5,-3) -- (5,-6) -- (3,-6) -- (3,-10) -- (0,-10) -- cycle;
%\end{tikzpicture}}}%
%BeginExpansion
\begin{tikzpicture}[scale=0.7, rotate=+90, xscale=-1]
\fill[green!60!black] (0,-10) -- (0,-11) -- (1,-11) -- (1,-10) -- cycle;
\fill[red] (3,-10) -- (3,-9) -- (2,-9) -- (2,-10) -- cycle;
\fill[green!60!black] (3,-6) -- (3,-7) -- (4,-7) -- (4,-6) -- cycle;
\fill[red] (5,-6) -- (5,-5) -- (4,-5) -- (4,-6) -- cycle;
\fill[green!60!black] (5,-3) -- (5,-4) -- (6,-4) -- (6,-3) -- cycle;
\fill[red] (8,-3) -- (7,-3) -- (7,-2) -- (8,-2) -- cycle;
\fill[green!60!black] (8,2) -- (9,2) -- (9,1) -- (8,1) -- cycle;
\draw
[thick] (0,2) -- (8,2) -- (8,-3) -- (5,-3) -- (5,-6) -- (3,-6) -- (3,-10) -- (0,-10) -- cycle;
\end{tikzpicture}%
%EndExpansion
\]
(green = addable cells;\qquad red = removable cells).

\item \textbf{Lemma B:} Given two partitions $\lambda\neq\nu$, we have%
\begin{align*}
&  \left(  \text{\# of partitions }\mu\text{ such that }\lambda\lessdot
\mu\text{ and }\nu\lessdot\mu\right) \\
&  =\left(  \text{\# of partitions }\mu\text{ such that }\mu\lessdot
\lambda\text{ and }\mu\lessdot\nu\right)  .
\end{align*}


\textbf{Proof idea:} If $\lambda$ and $\nu$ have the same size and differ in
only two boxes, then this is saying $1=1$. Otherwise, it is saying $0=0$.

\item \textbf{Lemma C:} For any nonempty partition $\lambda$, we have%
\[
\sum_{\mu\lessdot\lambda}f^{\mu}=f^{\lambda}.
\]


\textbf{Proof idea:} This is our old friend%
\[
f^{\lambda}=f^{\lambda-e_{1}}+f^{\lambda-e_{2}}+\cdots+f^{\lambda-e_{k}}.
\]


\item \textbf{Lemma D:} For any partition $\lambda$, we have%
\[
\sum_{\lambda\lessdot\mu}f^{\mu}=\left(  \left\vert \lambda\right\vert
+1\right)  f^{\lambda}.
\]


\textbf{Proof idea:} Combine Lemmas A, B and C and induct on $\left\vert
\lambda\right\vert $. The induction step in a bit more detail:%
\begin{align*}
\sum_{\lambda\lessdot\mu}f^{\mu}  &  =\sum_{\lambda\lessdot\mu}\ \ \sum
_{\nu\lessdot\mu}f^{\nu}\ \ \ \ \ \ \ \ \ \ \left(  \text{by Lemma C}\right)
\\
&  =f^{\lambda}+\sum_{\mu\lessdot\lambda}\ \ \sum_{\mu\lessdot\nu}f^{\nu
}\ \ \ \ \ \ \ \ \ \ \left(
\begin{array}
[c]{c}%
\text{by comparing coefficients}\\
\text{in front of each }f^{\nu}\text{,}\\
\text{using Lemma A and Lemma B}%
\end{array}
\right) \\
&  =f^{\lambda}+\sum_{\mu\lessdot\lambda}\left(  \left\vert \mu\right\vert
+1\right)  f^{\mu}\ \ \ \ \ \ \ \ \ \ \left(
\begin{array}
[c]{c}%
\text{by induction hypothesis for }\mu\text{,}\\
\text{since }\left\vert \mu\right\vert =\left\vert \lambda\right\vert -1
\end{array}
\right) \\
&  =f^{\lambda}+\sum_{\mu\lessdot\lambda}\left\vert \lambda\right\vert f^{\mu
}=f^{\lambda}+\left\vert \lambda\right\vert \sum_{\mu\lessdot\lambda}f^{\mu}\\
&  =f^{\lambda}+\left\vert \lambda\right\vert f^{\lambda}%
\ \ \ \ \ \ \ \ \ \ \left(  \text{by Lemma C}\right) \\
&  =\left(  \left\vert \lambda\right\vert +1\right)  f^{\lambda}.
\end{align*}


\item Now, setting%
\[
\sigma_{2}\left(  n\right)  =\sum_{\lambda\vdash n}\left(  f^{\lambda}\right)
^{2}\ \ \ \ \ \ \ \ \ \ \text{and}\ \ \ \ \ \ \ \ \ \ \sigma_{1}\left(
n\right)  =\sum_{\lambda\vdash n}f^{\lambda},
\]
we easily find the recursions%
\begin{align*}
\sigma_{2}\left(  n\right)   &  =n\sigma_{2}\left(  n-1\right)
\ \ \ \ \ \ \ \ \ \ \text{and}\\
\sigma_{1}\left(  n\right)   &  =\sigma_{1}\left(  n-1\right)  +\left(
n-1\right)  \sigma_{1}\left(  n-2\right)  ,
\end{align*}
which lead to the explicit formulas $\sigma_{2}\left(  n\right)  =n!$ and
$\sigma_{1}\left(  n\right)  =\left(  \text{\# of all involutions }w\in
S_{n}\right)  $, qed.

\item The idea of this proof goes back to Rutherford, \textit{Substitutional
Analysis}, Edinburgh 1948, \S 15.
\end{itemize}


\end{document}

==> anc/peel.tex <==
\documentclass[numbers=enddot,12pt,final,onecolumn,notitlepage]{scrartcl}%
\usepackage[headsepline,footsepline,manualmark]{scrlayer-scrpage}
\usepackage[all,cmtip]{xy}
\usepackage{amssymb}
\usepackage{amsmath}
\usepackage{amsthm}
\usepackage{framed}
\usepackage{comment}
\usepackage{color}
\usepackage[breaklinks=True]{hyperref}
\usepackage[sc]{mathpazo}
\usepackage[T1]{fontenc}
\usepackage{needspace}
\usepackage{tabls}
\usepackage{tikz}
\usepackage{ytableau}
%TCIDATA{OutputFilter=latex2.dll}
%TCIDATA{Version=5.50.0.2960}
%TCIDATA{LastRevised=Thursday, November 19, 2026 22:07:35}
%TCIDATA{SuppressPackageManagement}
%TCIDATA{<META NAME="GraphicsSave" CONTENT="32">}
%TCIDATA{<META NAME="SaveForMode" CONTENT="1">}
%TCIDATA{BibliographyScheme=Manual}
%TCIDATA{Language=American English}
%BeginMSIPreambleData
\providecommand{\U}[1]{\protect\rule{.1in}{.1in}}
%EndMSIPreambleData
\newcounter{exer}
\newcounter{exera}
\numberwithin{exer}{section}
\theoremstyle{definition}
\newtheorem{theo}{Theorem}[section]
\newenvironment{theorem}[1][]
{\begin{theo}[#1]\begin{leftbar}}
{\end{leftbar}\end{theo}}
\newtheorem{lem}[theo]{Lemma}
\newenvironment{lemma}[1][]
{\begin{lem}[#1]\begin{leftbar}}
{\end{leftbar}\end{lem}}
\newtheorem{prop}[theo]{Proposition}
\newenvironment{proposition}[1][]
{\begin{prop}[#1]\begin{leftbar}}
{\end{leftbar}\end{prop}}
\newtheorem{defi}[theo]{Definition}
\newenvironment{definition}[1][]
{\begin{defi}[#1]\begin{leftbar}}
{\end{leftbar}\end{defi}}
\newtheorem{remk}[theo]{Remark}
\newenvironment{remark}[1][]
{\begin{remk}[#1]\begin{leftbar}}
{\end{leftbar}\end{remk}}
\newtheorem{coro}[theo]{Corollary}
\newenvironment{corollary}[1][]
{\begin{coro}[#1]\begin{leftbar}}
{\end{leftbar}\end{coro}}
\newtheorem{conv}[theo]{Convention}
\newenvironment{convention}[1][]
{\begin{conv}[#1]\begin{leftbar}}
{\end{leftbar}\end{conv}}
\newtheorem{quest}[theo]{Question}
\newenvironment{question}[1][]
{\begin{quest}[#1]\begin{leftbar}}
{\end{leftbar}\end{quest}}
\newtheorem{warn}[theo]{Warning}
\newenvironment{warning}[1][]
{\begin{warn}[#1]\begin{leftbar}}
{\end{leftbar}\end{warn}}
\newtheorem{conj}[theo]{Conjecture}
\newenvironment{conjecture}[1][]
{\begin{conj}[#1]\begin{leftbar}}
{\end{leftbar}\end{conj}}
\newtheorem{exam}[theo]{Example}
\newenvironment{example}[1][]
{\begin{exam}[#1]\begin{leftbar}}
{\end{leftbar}\end{exam}}
\newtheorem{exmp}[exer]{Exercise}
\newenvironment{exercise}[1][]
{\begin{exmp}[#1]\begin{leftbar}}
{\end{leftbar}\end{exmp}}
\newenvironment{statement}{\begin{quote}}{\end{quote}}
\newenvironment{fineprint}{\begin{small}}{\end{small}}
\iffalse
\newenvironment{proof}[1][Proof]{\noindent\textbf{#1.} }{\ \rule{0.5em}{0.5em}}
\newenvironment{convention}[1][Convention]{\noindent\textbf{#1.} }{\ \rule{0.5em}{0.5em}}
\newenvironment{question}[1][Question]{\noindent\textbf{#1.} }{\ \rule{0.5em}{0.5em}}
\newenvironment{warning}[1][Warning]{\noindent\textbf{#1.} }{\ \rule{0.5em}{0.5em}}
\newenvironment{teachingnote}[1][Teaching note]{\noindent\textbf{#1.} }{\ \rule{0.5em}{0.5em}}
\NOEXPAND{\symd}{\mathbin{\bigtriangleup}}
\fi
\let\sumnonlimits\sum
\let\prodnonlimits\prod
\let\cupnonlimits\bigcup
\let\capnonlimits\bigcap
\renewcommand{\sum}{\sumnonlimits\limits}
\renewcommand{\prod}{\prodnonlimits\limits}
\renewcommand{\bigcup}{\cupnonlimits\limits}
\renewcommand{\bigcap}{\capnonlimits\limits}
\setlength\tablinesep{3pt}
\setlength\arraylinesep{3pt}
\setlength\extrarulesep{3pt}
\setlength\textheight{22.5cm}
\setlength\textwidth{14.8cm}
\newenvironment{verlong}{}{}
\newenvironment{vershort}{}{}
\newenvironment{noncompile}{}{}
\excludecomment{verlong}
\includecomment{vershort}
\excludecomment{noncompile}
\newcommand{\defn}[1]{{\color{darkred}\emph{#1}}}
\newcommand{\CC}{\mathbb{C}}
\newcommand{\RR}{\mathbb{R}}
\newcommand{\QQ}{\mathbb{Q}}
\newcommand{\NN}{\mathbb{N}}
\newcommand{\ZZ}{\mathbb{Z}}
\newcommand{\KK}{\mathbb{K}}
\newcommand{\set}[1]{\left\{ #1 \right\}}
\newcommand{\abs}[1]{\left| #1 \right|}
\newcommand{\tup}[1]{\left( #1 \right)}
\newcommand{\ive}[1]{\left[ #1 \right]}
\newcommand{\floor}[1]{\left\lfloor #1 \right\rfloor}
\newcommand{\mono}{\hookrightarrow}
\newcommand{\epi}{\twoheadrightarrow}
\newcommand{\iso}{\overset{\cong}{\to}}
\newcommand{\arinj}{\ar@{_{(}->}}
\newcommand{\arinjrev}{\ar@{^{(}->}}
\newcommand{\arsurj}{\ar@{->>}}
\newcommand{\arelem}{\ar@{|->}}
\newcommand{\arback}{\ar@{<-}}
\newcommand{\symd}{\mathbin{\bigtriangleup}}
\newcommand{\Ker}{\operatorname{Ker}}
\newcommand{\Coker}{\operatorname{Coker}}
\usetikzlibrary{arrows.meta}
\usetikzlibrary{calc}
\usetikzlibrary{chains}
\usetikzlibrary{shapes}
\usetikzlibrary{decorations.pathmorphing}
\usetikzlibrary{lindenmayersystems}
\definecolor{darkgreen}{rgb}{0,.5,0}
\newtheoremstyle{plainsl}
{8pt plus 2pt minus 4pt}
{8pt plus 2pt minus 4pt}
{\slshape}
{0pt}
{\bfseries}
{.}
{5pt plus 1pt minus 1pt}
{}
\theoremstyle{plainsl}
\ihead{Peel exact sequence, version \today}
\ohead{page \thepage}
\cfoot{}
\begin{document}

\title{The Peel exact sequence for hook Specht modules via exterior algebra}
\author{Darij Grinberg}
\date{\today}
\maketitle

This is a mostly expository note devoted to one of the first nontrivial
results in the modular representation theory of the symmetric groups: Peel's
hook exact sequence. This sequence has been introduced by Peel in
\cite{Peel71} and revisited by K\"{u}nzer in \cite[Propositions 4.2.3 and
4.2.4]{Kuenze15}. The aim of this note is to reprove its most basic properties
in maximum generality (over arbitrary commutative rings satisfying $n=0$ when
necessary, not just finite fields) and more or less conceptually (using basic
homological algebra rather than ad-hoc computations involving Young tableaux).

It took me a while to figure it out, and I suspect that I ended up
rediscovering known properties of Koszul complexes. Yet I could not easily
locate any of it in the literature, so I have written up my proof in some
reasonable level of detail (not approaching that of my lecture notes
\cite{sga}, however, as this is somewhat more advanced material).

I should note that Peel's article \cite{Peel71} goes significantly beyond
constructing the exact sequence; the present note does not supersede it.

\section{Introduction}

Peel's hook exact sequence is an exact sequence consisting of Specht modules.
The classical way to define them is in terms of Young tableaux. But we will
use an equivalent definition using Vandermonde determinants, since it is
easier and self-contained:

Let $\mathbf{k}$ be any commutative ring, and $n$ a positive integer.

Consider the symmetric group $S_{n}$ of the set $\left[  n\right]  =\left\{
1,2,\ldots,n\right\}  $. It acts from the left on the polynomial ring
$\mathcal{P}_{n}=\mathbf{k}\left[  x_{1},x_{2},\ldots,x_{n}\right]  $ by
$\mathbf{k}$-algebra automorphisms that permute the variables ($\sigma\cdot
x_{i}=x_{\sigma\left(  i\right)  }$ for all $\sigma\in S_{n}$ and $i\in\left[
n\right]  $). For any $k$ elements $a_{1},a_{2},\ldots,a_{k}$ of any
commutative ring, we let $V\left(  a_{1},a_{2},\ldots,a_{k}\right)  $ denote
their Vandermonde determinant
\[
V\left(  a_{1},a_{2},\ldots,a_{k}\right)  :=\det\left(  a_{i}^{j-1}\right)
_{i,j\in\left[  k\right]  }
=\det\left(  a_{j}^{i-1}\right)
_{i,j\in\left[  k\right]  }
=\prod_{1\leq i<j\leq k}\left(  a_{j}-a_{i}\right)
.
\]
Note that this is clearly an alternating function in the inputs $a_{1}%
,a_{2},\ldots,a_{k}$.

For any $k\in\left[  n\right]  $, we let $\mathcal{S}^{\lambda^{k}}$ denote
the $\mathbf{k}$-linear span of the Vandermonde determinants $V\left(
x_{i_{1}},x_{i_{2}},\ldots,x_{i_{k}}\right)  $ in $\mathcal{P}_{n}$ (where
$\left(  i_{1},i_{2},\ldots,i_{k}\right)  $ ranges over $\left[  n\right]
^{k}$). This is an $S_{n}$-subrepresentation of $\mathcal{P}_{n}$, and is
well-known to be isomorphic to the Specht module of the hook partition
$\lambda^{k}:=\left(  n-k+1,1^{k-1}\right)  $ (where \textquotedblleft%
$1^{k-1}$\textquotedblright\ means $k-1$ many $1$s in sequence). (The explicit
isomorphism can be found, e.g., in \cite[Corollary 5.6.4 \textbf{(b)}]{sga}.
Note that the Vandermonde determinant $V\left(  x_{i_{1}},x_{i_{2}}%
,\ldots,x_{i_{k}}\right)  $ is an alternating function in the inputs
$i_{1},i_{2},\ldots,i_{k}$; thus, the $\mathbf{k}$-module $\mathcal{S}%
^{\lambda^{k}}$ is spanned by the $V\left(  x_{i_{1}},x_{i_{2}},\ldots
,x_{i_{k}}\right)  $ with $i_{1},i_{2},\ldots,i_{k}$ distinct, and even just
by those with $i_{1}<i_{2}<\cdots<i_{k}$. Note that this is a particular case
of how Specht defined Specht modules in the first place.) Peel (in
\cite{Peel71}) denotes $\mathcal{S}^{\lambda^{k}}$ as $S\left(  k-1,n\right)
$.

Note that by the standard basis theorem for Specht modules, the $\mathbf{k}%
$-module $\mathcal{S}^{\lambda^{k}}$ has a basis consisting of those $V\left(
x_{i_{1}},x_{i_{2}},\ldots,x_{i_{k}}\right)  $ with $1=i_{1}<i_{2}%
<\cdots<i_{k}$ (since these correspond to the standard Young tableaux of shape
$\lambda^{k}$).

Now, assume that $n=0$ in $\mathbf{k}$. Then, Peel (in \cite[\S 3]{Peel71})
and K\"{u}nzer (in \cite[Proposition 4.2.3]{Kuenze15}) show that for each
$k\in\left[  n-1\right]  $, there is an $S_{n}$-representation homomorphism
\begin{align}
f_{k}:\mathcal{S}^{\lambda^{k}}  &  \rightarrow\mathcal{S}^{\lambda^{k+1}%
},\nonumber\\
V\left(  x_{i_{1}},x_{i_{2}},\ldots,x_{i_{k}}\right)   &  \mapsto\sum
_{s\in\left[  n\right]  }V\left(  x_{i_{1}},x_{i_{2}},\ldots,x_{i_{k}}%
,x_{s}\right)  . \label{eq.darij1.Vtosum}%
\end{align}
Note that the sum can just as well be restricted to the $s\in\left[  n\right]
\setminus\left\{  i_{1},i_{2},\ldots,i_{k}\right\}  $ only, since the addends
for $s\in\left\{  i_{1},i_{2},\ldots,i_{k}\right\}  $ are $0$. Furthermore,
they show that these maps $f_{k}$ form an exact sequence
\[
0\rightarrow\mathcal{S}^{\lambda^{1}}\overset{f_{1}}{\rightarrow}%
\mathcal{S}^{\lambda^{2}}\overset{f_{2}}{\rightarrow}\cdots\overset{f_{n-1}%
}{\rightarrow}\mathcal{S}^{\lambda^{n}}\rightarrow0
\]
that has a $\mathbf{k}$-linear (but not $\mathbf{k}\left[  S_{n}\right]
$-linear) chain contraction.

The purpose of this note is to prove this in a conceptual and readable way.
The proof in Peel's \cite{Peel71} is not fully clear to me, and only considers
the case when $\mathbf{k}$ is a field. K\"{u}nzer in \cite[\S 4.2.1]{Kuenze15}
gives a proof that is computational and intransparent (though very
elementary). Thus, I hope that this note has some use to others.

\section{The proof}

As I said, the proof I am giving uses just basic homological algebra
(morphisms and chain contractions of complexes) and exterior powers. But we
need to get some notation introduced and auxiliary results proved.

In the following, we do \textbf{not} assume that $n=0$ in $\mathbf{k}$ unless
we explicitly say so.

Let $N$ be the free $\mathbf{k}$-module $\mathbf{k}^{n}$ with its standard
basis $\left(  e_{1},e_{2},\ldots,e_{n}\right)  $. This is the natural
representation of $S_{n}$, where $S_{n}$ acts on $\mathbf{k}^{n}$ by permuting
the basis ($\sigma\cdot e_{i}=e_{\sigma\left(  i\right)  }$ for each
$\sigma\in S_{n}$ and $i\in\left[  n\right]  $).

Consider the $S_{n}$-invariant element
\begin{equation}
e:=e_{1}+e_{2}+\cdots+e_{n}\in N.
\end{equation}


Consider the exterior algebra $\Lambda N=\bigoplus\limits_{i=0}^{n}\Lambda
^{i}N$. It has a basis $\left(  e_{I}\right)  _{I\subseteq\left[  n\right]  }%
$, where we set
\begin{align*}
e_{\left\{  i_{1}<i_{2}<\cdots<i_{k}\right\}  }  &  :=e_{i_{1}}\wedge
e_{i_{2}}\wedge\cdots\wedge e_{i_{k}}\\
&  \qquad\text{for each }\left\{  i_{1}<i_{2}<\cdots<i_{k}\right\}
\subseteq\left[  n\right]  .
\end{align*}
The exterior algebra $\Lambda N$ as well as each exterior power $\Lambda^{i}N$
is an $S_{n}$-representation, equipped with the diagonal $S_{n}$-action:
\begin{align*}
g\left(  v_{1}\wedge v_{2}\wedge\cdots\wedge v_{i}\right)  =gv_{1}\wedge
gv_{2}\wedge\cdots\wedge gv_{i}%
\end{align*}
for all $g\in S_{n}$ and $v_{1},v_{2},\ldots,v_{i}\in N$.

Let $\varepsilon:\Lambda N\to\Lambda N$ be the $\mathbf{k}$-linear map sending
each $w$ to $e\wedge w$.

Let $\varepsilon_{1}:\Lambda N\to\Lambda N$ be the $\mathbf{k}$-linear map
sending each $w$ to $e_{1}\wedge w$.

The exterior algebra $\Lambda N$ is known to be a supercommutative
superalgebra with $\mathbb{N}$-grading given by placing $\Lambda^{i}N$ in
degree $i$. An \emph{odd superderivation} of $\Lambda N$ shall mean a
parity-reversing\footnote{A $\mathbf{k}$-linear map on a supermodule is said
to be \emph{parity-reversing} if it sends even vectors to odd vectors
and sends odd vectors to even vectors.}
$\mathbf{k}$-linear map $d:\Lambda N\rightarrow\Lambda N$ that satisfies the
\emph{super-Leibniz rule}
\begin{align*}
d\left(  ab\right)   &  =d\left(  a\right)  \cdot b+\left(  -1\right)
^{i}a\cdot d\left(  b\right)  \\
&  \ \ \ \ \ \ \ \ \ \ \text{for all }i\in\mathbb{N}\text{ and }a\in
\Lambda^{i}N\text{ and }b\in\Lambda N.
\end{align*}


Let $\partial:\Lambda N\rightarrow\Lambda N$ be the $\mathbf{k}$-linear map
defined by
\begin{align*}
\partial\left(  e_{\left\{  i_{1}<i_{2}<\cdots<i_{k}\right\}  }\right)   &
=\sum_{p=1}^{k}\left(  -1\right)  ^{p-1}e_{\left\{  i_{1}<i_{2}<\cdots
<\widehat{i_{p}}<\cdots<i_{k}\right\}  }\\
&  \qquad\text{for each }\left\{  i_{1}<i_{2}<\cdots<i_{k}\right\}
\subseteq\left[  n\right]  .
\end{align*}
Here (and in the following), the \textquotedblleft magician's
hat\textquotedblright\ $\ \widehat{}$\ \ is understood to vanish whatever
stands under it; thus, \textquotedblleft$i_{1}<i_{2}<\cdots<\widehat{i_{p}%
}<\cdots<i_{k}$\textquotedblright\ means \textquotedblleft$i_{1}<i_{2}%
<\cdots<i_{p-1}<i_{p+1}<i_{p+2}<\cdots<i_{k}$\textquotedblright.

Let $\partial_{1}:\Lambda N\rightarrow\Lambda N$ be the $\mathbf{k}$-linear
map defined by
\[
\partial_{1}\left(  e_{I}\right)  =%
\begin{cases}
e_{I\setminus\left\{  1\right\}  }, & \text{if }1\in I\\
0, & \text{if }1\notin I
\end{cases}
\qquad\text{for each }I\subseteq\left[  n\right]  .
\]


We note that both maps $\partial$ and $\partial_{1}$ can be described in more
canonical ways. Namely, if we let $\left(  e_{1}^{\ast},e_{2}^{\ast}%
,\ldots,e_{n}^{\ast}\right)  $ denote the dual basis to the basis $\left(
e_{1},e_{2},\ldots,e_{n}\right)  $ of $N$ (that is, each $e_{i}^{\ast}\in
N^{\ast}$ is the $\mathbf{k}$-linear map $N\rightarrow\mathbf{k}$ that sends
each vector to its $i$-th coordinate), and if we set $e^{\ast}:=e_{1}^{\ast
}+e_{2}^{\ast}+\cdots+e_{n}^{\ast}\in N^{\ast}$, then all $k\in\mathbb{N}$ and
$v_{1},v_{2},\ldots,v_{k}\in N$ satisfy
\begin{align}
&  \partial\left(  v_{1}\wedge v_{2}\wedge\cdots\wedge v_{k}\right)
\nonumber\\
&  =\sum_{p=1}^{k}\left(  -1\right)  ^{p-1}e^{\ast}\left(  v_{p}\right)  \cdot
v_{1}\wedge v_{2}\wedge\cdots\wedge\widehat{v_{p}}\wedge\cdots\wedge v_{k}
\label{eq.darij1.del-direct}%
\end{align}
and
\begin{align}
&  \partial_{1}\left(  v_{1}\wedge v_{2}\wedge\cdots\wedge v_{k}\right)
\nonumber\\
&  =\sum_{p=1}^{k}\left(  -1\right)  ^{p-1}e_{1}^{\ast}\left(  v_{p}\right)
\cdot v_{1}\wedge v_{2}\wedge\cdots\wedge\widehat{v_{p}}\wedge\cdots\wedge
v_{k}. \label{eq.darij1.del1-direct}%
\end{align}
In other words, in terms of interior products (see, e.g., \cite[\S 2.3.1]%
{Winitz23}), we have $\partial=\iota_{e^{\ast}}$ and $\partial_{1}%
=\iota_{e_{1}^{\ast}}$.

Both maps $\partial$ and $\partial_{1}$ are odd superderivations. The maps
$\varepsilon$ and $\varepsilon_{1}$ shift the degree by $1$ upwards, while the
maps $\partial$ and $\partial_{1}$ shift it by $1$ downwards. Hence, their
images and kernels are $\mathbb{N}$-graded $\mathbf{k}$-submodules of $\Lambda
N$, and their cokernels inherit the $\mathbb{N}$-grading from $\Lambda N$.
When we shall speak of $\left(  \operatorname*{Coker}\partial\right)  _{i}$,
we will mean the $i$-th graded component of this grading on
$\operatorname*{Coker}\partial$. Explicitly,
\[
\left(  \operatorname*{Coker}\partial\right)  _{i}=\left(  \Lambda
^{i}N\right)  \diagup\partial\left(  \Lambda^{i+1}N\right)  \qquad\text{for
each }i\in\mathbb{N}.
\]


Note that the maps $\varepsilon$ and $\partial$ are morphisms of $S_{n}%
$-representations, whereas $\varepsilon_{1}$ and $\partial_{1}$ are merely
$\mathbf{k}$-module morphisms. Thus, $\operatorname*{Coker}\partial$ and its
graded components $\left(  \operatorname*{Coker}\partial\right)  _{i}$ are
$S_{n}$-representations.

The following is well-known:

\begin{proposition}
\label{prop.1} Each of these four maps $\varepsilon,\partial,\varepsilon
_{1},\partial_{1}$ makes the graded algebra $\Lambda N$ into a long exact
sequence: i.e., we have
\begin{align*}
\operatorname*{Ker}\varepsilon &  =\operatorname{Im}\varepsilon
,\ \ \ \ \ \ \ \ \ \ \operatorname*{Ker}\partial=\operatorname{Im}\partial,\\
\operatorname*{Ker}\varepsilon_{1}  &  =\operatorname{Im}\varepsilon
_{1},\ \ \ \ \ \ \ \ \ \ \operatorname*{Ker}\partial_{1}=\operatorname{Im}%
\partial_{1}.
\end{align*}
Moreover, these four exact sequences are each other's chain contractions:
i.e., we have
\begin{align*}
\partial\varepsilon_{1}+\varepsilon_{1}\partial &  =\operatorname*{id}%
\ \ \ \ \ \ \ \ \ \ \text{and}\\
\partial_{1}\varepsilon+\varepsilon\partial_{1}  &  =\operatorname*{id}.
\end{align*}

\end{proposition}

\begin{proof}
Clearly, $\varepsilon^{2}=0$ (since $\underbrace{e\wedge e}_{=0}\wedge\,w=0$
for each $w\in\Lambda N$) and $\varepsilon_{1}^{2}=0$ (likewise). Very easily,
$\partial_{1}^{2}=0$. By a standard computation from homological algebra, we
have $\partial^{2}=0$ as well. (This can also be proved without getting one's
hands dirty, by defining the symmetric bilinear form $\left\langle \cdot
,\cdot\right\rangle $ on $\Lambda N$ by $\left\langle e_{I},e_{J}\right\rangle
=%
\begin{cases}
1, & \text{if }I=J;\\
0, & \text{if }I\neq J
\end{cases}
$ for all $I,J\subseteq\left[  n\right]  $. Indeed, this bilinear form
$\left\langle \cdot,\cdot\right\rangle $ is nondegenerate\footnote{in the
strongest sense of this word: i.e., it induces isomorphisms
$\Lambda N \to \left(\Lambda N\right)^{\ast}$} and is easily seen
to satisfy
\[
\left\langle \varepsilon\left(  e_{I}\right)  ,\ e_{J}\right\rangle
=\left\langle e_{I},\ \partial\left(  e_{J}\right)  \right\rangle
\ \ \ \ \ \ \ \ \ \ \text{for all }I,J\subseteq\left[  n\right]  ;
\]
thus, the map $\partial$ is the adjoint of $\varepsilon$ with respect to this
bilinear form. Hence, $\partial^{2}=0$ follows from $\varepsilon^{2}=0$.)

Since $\partial$ is an odd superderivation (and since $e_{1}\in\Lambda^{1}N$),
each $w\in\Lambda N$ satisfies $\partial\left(  e_{1}\wedge w\right)
=\underbrace{\partial\left(  e_{1}\right)  }_{=1}w-e_{1}\wedge\partial\left(
w\right)  =w-e_{1}\wedge\partial\left(  w\right)  $, that is, $\partial\left(
\varepsilon_{1}\left(  w\right)  \right)  =w-\varepsilon_{1}\left(
\partial\left(  w\right)  \right)  $, that is, $\partial\left(  \varepsilon
_{1}\left(  w\right)  \right)  +\varepsilon_{1}\left(  \partial\left(
w\right)  \right)  =w$. Thus, $\partial\varepsilon_{1}+\varepsilon_{1}%
\partial=\operatorname*{id}$ holds. Similarly, $\partial_{1}\varepsilon
+\varepsilon\partial_{1}=\operatorname*{id}$ holds (since $\partial_{1}\left(
e\right)  =1$).

The \textquotedblleft Ker=Im\textquotedblright\ identities now follow easily:
For instance, let us prove $\operatorname*{Ker}\varepsilon=\operatorname{Im}%
\varepsilon$. The $\operatorname{Im}\varepsilon\subseteq\operatorname*{Ker}%
\varepsilon$ inclusion follows from $\varepsilon^{2}=0$. To prove the converse
inclusion, fix $w\in\operatorname*{Ker}\varepsilon$; then, $\varepsilon\left(
w\right)  =0$; but $\partial_{1}\varepsilon+\varepsilon\partial_{1}%
=\operatorname*{id}$ yields $\partial_{1}\left(  \varepsilon\left(  w\right)
\right)  +\varepsilon\left(  \partial_{1}\left(  w\right)  \right)  =w$,
whence $w=\partial_{1}\underbrace{\left(  \varepsilon\left(  w\right)
\right)  }_{=0}+\,\varepsilon\left(  \partial_{1}\left(  w\right)  \right)
=\varepsilon\left(  \partial_{1}\left(  w\right)  \right)  \in
\operatorname{Im}\varepsilon$. So $\operatorname*{Ker}\varepsilon
\subseteq\operatorname{Im}\varepsilon$ is proved, and with it
$\operatorname*{Ker}\varepsilon=\operatorname{Im}\varepsilon$. Likewise, the
other three \textquotedblleft Ker=Im\textquotedblright\ identities can be
shown. Altogether, the proof of Proposition \ref{prop.1} is complete.
\end{proof}

\Needspace{20pc}
\begin{proposition}
\label{prop.2}We have
\begin{equation}
\partial_{1}\partial=-\partial\partial_{1}.\label{eq.prop.peel.p1b.dd=-dd}%
\end{equation}
Hence,
\begin{equation}
\partial_{1}\left(  \operatorname{Im}\partial\right)  \subseteq
\operatorname{Im}\partial.\label{eq.prop.peel.p1b.dImd}%
\end{equation}
Thus, the map $\partial_{1}:\Lambda N\rightarrow\Lambda N$ descends to a
$\mathbf{k}$-linear map $\partial_{1}^{\prime}:\operatorname*{Coker}%
\partial\rightarrow\operatorname*{Coker}\partial$ such that the diagram
\begin{equation}
\xymatrix@C=4pc{
\Lambda^k N \ar[r]^{\partial_1} \arsurj[d] & \Lambda^{k-1} N \arsurj[d] \\
\tup{\Coker \partial}_k \ar[r]_-{\partial'_1} & \tup{\Coker \partial}_{k-1}
}\label{eq.prop.peel.p1b.diagram}%
\end{equation}
(where the vertical arrows are graded parts of the canonical projection
$\Lambda N\rightarrow\operatorname*{Coker}\partial$) is commutative for each
$k>0$.
\end{proposition}

\begin{proof}
The equality $\partial_{1}\partial=-\partial\partial_{1}$ is easy to check
directly from the definitions of $\partial$ and $\partial_{1}$. Alternatively,
we can prove it abstractly using the fact that the superderivations of a
superalgebra form a Lie superalgebra, so that the supercommutator of two
oddsuperderivations is an even superderivation, i.e., just a derivation.
Indeed, this shows that $\partial_{1}\partial+\partial\partial_{1}$ (being the
supercommutator of $\partial_{1}$ and $\partial$) is a derivation. Since it
sends the generators $\Lambda^{1}N$ of $\Lambda N$ to $0$, it thus is $0$
everywhere (by the super-Leibniz rule). Either way,
\eqref{eq.prop.peel.p1b.dd=-dd} is proved.

Of course, \eqref{eq.prop.peel.p1b.dImd} follows immediately from \eqref{eq.prop.peel.p1b.dd=-dd}.

The existence of $\partial_{1}^{\prime}$ for which the diagram
\eqref{eq.prop.peel.p1b.diagram} commutes is an immediate consequence of \eqref{eq.prop.peel.p1b.dImd}.
\end{proof}

So far, this all was true for any commutative ring $\mathbf{k}$.

Now, we note that $\partial\left(  e\right)  =n$. Hence, if $n=0$ in
$\mathbf{k}$, then we gain extra properties:

\begin{proposition}
\label{prop.3}Assume that $n=0$ in $\mathbf{k}$. We have
\begin{equation}
\varepsilon\partial=-\partial\varepsilon. \label{eq.prop.peel.p2.ed}%
\end{equation}
Thus, up to the usual $\left(  -1\right)  ^{\deg}$ sign twist, $\varepsilon$
is a degree-shifting endomorphism of the complex $\left(  \Lambda
N,\ \partial\right)  $, and vice versa.

We furthermore have
\begin{equation}
\varepsilon\left(  \operatorname{Im}\partial\right)  \subseteq
\operatorname{Im}\partial.\label{eq.prop.peel.p2.eImd}%
\end{equation}
Consequently, the map $\varepsilon:\Lambda N\rightarrow\Lambda N$ descends to
a $\mathbf{k}$-linear endomorphism $\varepsilon^{\prime}:\operatorname*{Coker}%
\partial\rightarrow\operatorname*{Coker}\partial$ of $\operatorname*{Coker}%
\partial=\left(  \Lambda N\right)  /\operatorname{Im}\partial$ such that the
diagram
\begin{equation}
\xymatrix@C=4pc{
\Lambda^k N \ar[r]^{\varepsilon} \arsurj[d] & \Lambda^{k+1} N \arsurj[d] \\
\tup{\Coker \partial}_k \ar[r]_-{\varepsilon'} & \tup{\Coker \partial}_{k+1}
}\label{eq.prop.peel.p2.diagram}%
\end{equation}
(where the vertical arrows are graded parts of the canonical projection
$\Lambda N\rightarrow\operatorname*{Coker}\partial$) is commutative for each
$k\in\mathbb{N}$.
\end{proposition}

\begin{proof}
For each $w\in\Lambda N$, we have
\begin{align*}
\partial\left(  \varepsilon\left(  w\right)  \right)   &  =\partial\left(
e\wedge w\right)  \qquad\left(  \text{by the definition of }\varepsilon\right)
\\
&  =\underbrace{\partial\left(  e\right)  }_{=n=0}w-e\wedge\partial\left(
w\right)  \qquad\left(  \text{since }\partial\text{ is a superderivation,
while } e \in\Lambda^{1} N\right) \\
&  =-e\wedge\partial\left(  w\right)  =-\varepsilon\left(  \partial\left(
w\right)  \right)  \qquad\left(  \text{by the definition of }\varepsilon
\right)  .
\end{align*}
Hence, $\partial\varepsilon=-\varepsilon\partial$, so that $\varepsilon
\partial=-\partial\varepsilon$. This proves \eqref{eq.prop.peel.p2.ed}. Thus,
\eqref{eq.prop.peel.p2.eImd} immediately follows, and from it flows the
existence of $\varepsilon^{\prime}$ that makes the diagram
\eqref{eq.prop.peel.p2.diagram} commutative.
\end{proof}

\begin{theorem}
\label{thm.4}Assume that $n=0$ in $\mathbf{k}$. Then, the sequence
\[
\cdots\overset{\varepsilon^{\prime}}{\longrightarrow}\left(
\operatorname*{Coker}\partial\right)  _{k-1}\overset{\varepsilon^{\prime
}}{\longrightarrow}\left(  \operatorname*{Coker}\partial\right)
_{k}\overset{\varepsilon^{\prime}}{\longrightarrow}\left(
\operatorname*{Coker}\partial\right)  _{k+1}\overset{\varepsilon^{\prime
}}{\longrightarrow}\cdots
\]
(where $\varepsilon^{\prime}$ was defined in Proposition \ref{prop.3}) is
exact and has a $\mathbf{k}$-linear chain contraction.
\end{theorem}

\begin{proof}
Recall the $\partial_{1}^{\prime}$ map from Proposition \ref{prop.2}. Clearly,
$\left(  \varepsilon^{\prime}\right)  ^{2}=0$ because $\varepsilon^{2}=0$.
Moreover, projecting the equality $\partial_{1}\varepsilon+\varepsilon
\partial_{1}=\operatorname*{id}$ (from Proposition \ref{prop.1}) onto
$\operatorname*{Coker}\partial$, we obtain $\partial_{1}^{\prime}%
\varepsilon^{\prime}+\varepsilon^{\prime}\partial_{1}^{\prime}%
=\operatorname*{id}$, so that $\partial_{1}^{\prime}$ is a chain contraction
for the sequence
\[
\cdots\overset{\varepsilon^{\prime}}{\longrightarrow}\left(
\operatorname*{Coker}\partial\right)  _{k-1}\overset{\varepsilon^{\prime
}}{\longrightarrow}\left(  \operatorname*{Coker}\partial\right)
_{k}\overset{\varepsilon^{\prime}}{\longrightarrow}\left(
\operatorname*{Coker}\partial\right)  _{k+1}\overset{\varepsilon^{\prime
}}{\longrightarrow}\cdots.
\]
Thus, this sequence is exact, and Theorem \ref{thm.4} is proved.
\end{proof}

Now we come to the Peel modules $\mathcal{S}^{\lambda^{k}}$. As we recall, for
each $k\in\left[  n\right]  $, the $S_{n}$-representation $\mathcal{S}%
^{\lambda^{k}}$ is defined as the $\mathbf{k}$-linear span of the Vandermonde
determinants $V\left(  x_{i_{1}},x_{i_{2}},\ldots,x_{i_{k}}\right)  $ in
$\mathcal{P}_{n}$. We furthermore set
\begin{align*}
\mathcal{S}^{\lambda^{k}}:=0\ \ \ \ \ \ \ \ \ \ \text{for all }k>n\text{ and
also for }k=0.
\end{align*}
Note that this agrees with the original definition of $\mathcal{S}%
^{\lambda^{k}}$ as the span of the $V\left(  x_{i_{1}},x_{i_{2}}
,\ldots,x_{i_{k}}\right)  $ for $k>n$ (since $V\left(  x_{i_{1}},x_{i_{2}
},\ldots,x_{i_{k}}\right)  $ is alternating as a function in $i_{1}
,i_{2},\ldots,i_{k}$), but not for $k=0$. Yet it is the right way to define
$\mathcal{S}^{\lambda^{0}}$, as we will see.

For each $k>0$, we define the $\mathbf{k}$-linear map
\begin{align*}
\omega_{k}:\Lambda^{k}N  &  \to\mathcal{S}^{\lambda^{k}},\\
e_{i_{1}}\wedge e_{i_{2}}\wedge\cdots\wedge e_{i_{k}}  &  \mapsto V\left(
x_{i_{1}},x_{i_{2}},\ldots,x_{i_{k}}\right)  .
\end{align*}
This map $\omega_{k}$ is well-defined, since $V\left(  x_{i_{1}},x_{i_{2}
},\ldots,x_{i_{k}}\right)  $ is an alternating function in its inputs
$i_{1},i_{2},\ldots,i_{k}$. Moreover, $\omega_{k}$ is a morphism of $S_{n}
$-representations (since $\sigma\cdot e_{i}=e_{\sigma\left(  i\right)  }$ and
$\sigma\cdot x_{i}=x_{\sigma\left(  i\right)  }$ for all $\sigma\in S_{n}$ and
$i\in\left[  n\right]  $).

We furthermore define $\omega_{k}:\Lambda^{k}N\to\mathcal{S}^{\lambda^{k}}$ to
be the zero map $0$ for $k>n$ and for $k=0$.

We now claim the following:

\begin{lemma}
\label{lem.5}Let $k\in\mathbb{N}$. Then, $\omega_{k}\partial=0$ on
$\Lambda^{k+1}N$.
\end{lemma}

\begin{proof}
We WLOG assume that $k\in\left[  n\right]  $, since otherwise the claim is
made obvious by the fact that $\omega_{k}=0$.

The $\mathbf{k}$-module $\Lambda^{k+1}N$ is spanned by the vectors $e_{i_{1}%
}\wedge e_{i_{2}}\wedge\cdots\wedge e_{i_{k+1}}$ for all $\left(  i_{1}%
,i_{2},\ldots,i_{k+1}\right)  \in\left[  n\right]  ^{k+1}$. Hence, by
linearity, it suffices to show that
\[
\omega_{k}\left(  \partial\left(  e_{i_{1}}\wedge e_{i_{2}}\wedge\cdots\wedge
e_{i_{k+1}}\right)  \right)  =0\ \ \ \ \ \ \ \ \ \ \text{for all }\left(
i_{1},i_{2},\ldots,i_{k+1}\right)  \in\left[  n\right]  ^{k+1}.
\]


Let us thus do this. Fix $\left(  i_{1},i_{2},\ldots,i_{k+1}\right)
\in\left[  n\right]  ^{k+1}$. Then, the equality \eqref{eq.darij1.del-direct}
shows that
\begin{align*}
&  \partial\left(  e_{i_{1}}\wedge e_{i_{2}}\wedge\cdots\wedge e_{i_{k+1}%
}\right) \\
&  =\sum_{p=1}^{k+1}\left(  -1\right)  ^{p-1}\underbrace{e^{\ast}\left(
e_{i_{p}}\right)  }_{=1}\cdot\,e_{i_{1}}\wedge e_{i_{2}}\wedge\cdots
\wedge\widehat{e_{i_{p}}}\wedge\cdots\wedge e_{i_{k+1}}\\
&  =\sum_{p=1}^{k+1}\left(  -1\right)  ^{p-1}e_{i_{1}}\wedge e_{i_{2}}%
\wedge\cdots\wedge\widehat{e_{i_{p}}}\wedge\cdots\wedge e_{i_{k+1}}.
\end{align*}
Thus,
\begin{align*}
&  \omega_{k}\left(  \partial\left(  e_{i_{1}}\wedge e_{i_{2}}\wedge
\cdots\wedge e_{i_{k+1}}\right)  \right) \\
&  =\omega_{k}\left(  \sum_{p=1}^{k+1}\left(  -1\right)  ^{p-1}e_{i_{1}}\wedge
e_{i_{2}}\wedge\cdots\wedge\widehat{e_{i_{p}}}\wedge\cdots\wedge e_{i_{k+1}%
}\right) \\
&  =\sum_{p=1}^{k+1}\underbrace{\left(  -1\right)  ^{p-1}}_{=\left(
-1\right)  ^{p+1}}\underbrace{\omega_{k}\left(  e_{i_{1}}\wedge e_{i_{2}%
}\wedge\cdots\wedge\widehat{e_{i_{p}}}\wedge\cdots\wedge e_{i_{k+1}}\right)
}_{\substack{=V\left(  x_{i_{1}},x_{i_{2}},\ldots,\widehat{x_{i_{p}}}%
,\ldots,x_{i_{k+1}}\right)  \\=\det\left(
\begin{array}
[c]{ccccccc}%
x_{i_{1}}^{0} & x_{i_{2}}^{0} & \cdots & \widehat{x_{i_{p}}^{0}} & \cdots &
x_{i_{k}}^{0} & x_{i_{k+1}}^{0}\\
x_{i_{1}}^{1} & x_{i_{2}}^{1} & \cdots & \widehat{x_{i_{p}}^{1}} & \cdots &
x_{i_{k}}^{1} & x_{i_{k+1}}^{1}\\
\vdots & \vdots & \ddots & \vdots & \ddots & \vdots & \vdots\\
x_{i_{1}}^{k-1} & x_{i_{2}}^{k-1} & \cdots & \widehat{x_{i_{p}}^{k-1}} &
\cdots & x_{i_{k}}^{k-1} & x_{i_{k+1}}^{k-1}%
\end{array}
\right)  \\\text{(since }V\left(  a_{1},a_{2},\ldots,a_{k}\right)
=\det\left(  a_{j}^{i-1}\right)  _{i,j\in\left[  k\right]  }\text{ for all
}a_{1},a_{2},\ldots,a_{k}\text{)}}}\\
&  =\sum_{p=1}^{k+1}\left(  -1\right)  ^{p+1}\det\left(
\begin{array}
[c]{ccccccc}%
x_{i_{1}}^{0} & x_{i_{2}}^{0} & \cdots & \widehat{x_{i_{p}}^{0}} & \cdots &
x_{i_{k}}^{0} & x_{i_{k+1}}^{0}\\
x_{i_{1}}^{1} & x_{i_{2}}^{1} & \cdots & \widehat{x_{i_{p}}^{1}} & \cdots &
x_{i_{k}}^{1} & x_{i_{k+1}}^{1}\\
\vdots & \vdots & \ddots & \vdots & \ddots & \vdots & \vdots\\
x_{i_{1}}^{k-1} & x_{i_{2}}^{k-1} & \cdots & \widehat{x_{i_{p}}^{k-1}} &
\cdots & x_{i_{k}}^{k-1} & x_{i_{k+1}}^{k-1}%
\end{array}
\right)  .
\end{align*}
On the other hand, if we let $A$ denote the $\left(  k+1\right)  \times\left(
k+1\right)  $-matrix
\[
\left(
\begin{array}
[c]{ccccc}%
1 & 1 & \cdots & 1 & 1\\
x_{i_{1}}^{0} & x_{i_{2}}^{0} & \cdots & x_{i_{k}}^{0} & x_{i_{k+1}}^{0}\\
x_{i_{1}}^{1} & x_{i_{2}}^{1} & \cdots & x_{i_{k}}^{1} & x_{i_{k+1}}^{1}\\
\vdots & \vdots & \ddots & \vdots & \vdots\\
x_{i_{1}}^{k-1} & x_{i_{2}}^{k-1} & \cdots & x_{i_{k}}^{k-1} & x_{i_{k+1}%
}^{k-1}%
\end{array}
\right)  ,
\]
then
\[
\det A=\sum_{p=1}^{k+1}\left(  -1\right)  ^{p+1}\det\left(
\begin{array}
[c]{ccccccc}%
x_{i_{1}}^{0} & x_{i_{2}}^{0} & \cdots & \widehat{x_{i_{p}}^{0}} & \cdots &
x_{i_{k}}^{0} & x_{i_{k+1}}^{0}\\
x_{i_{1}}^{1} & x_{i_{2}}^{1} & \cdots & \widehat{x_{i_{p}}^{1}} & \cdots &
x_{i_{k}}^{1} & x_{i_{k+1}}^{1}\\
\vdots & \vdots & \ddots & \vdots & \ddots & \vdots & \vdots\\
x_{i_{1}}^{k-1} & x_{i_{2}}^{k-1} & \cdots & \widehat{x_{i_{p}}^{k-1}} &
\cdots & x_{i_{k}}^{k-1} & x_{i_{k+1}}^{k-1}%
\end{array}
\right)
\]
(by Laplace expansion along the first row of $A$). Comparing these two
equalities, we find
\[
\omega_{k}\left(  \partial\left(  e_{i_{1}}\wedge e_{i_{2}}\wedge\cdots\wedge
e_{i_{k+1}}\right)  \right)  =\det A.
\]


But the matrix $A$ has two equal rows: In fact, its second row \newline%
$\left(
\begin{array}
[c]{ccccc}%
x_{i_{1}}^{0} & x_{i_{2}}^{0} & \cdots & x_{i_{k}}^{0} & x_{i_{k+1}}^{0}%
\end{array}
\right)  $ agrees with its first row $\left(
\begin{array}
[c]{ccccc}%
1 & 1 & \cdots & 1 & 1
\end{array}
\right)  $, since $x_{j}^{0}=1$ for all $j$. Hence, $\det A=0$ (since a matrix
with two equal rows must always have determinant $0$). Thus,
\[
\omega_{k}\left(  \partial\left(  e_{i_{1}}\wedge e_{i_{2}}\wedge\cdots\wedge
e_{i_{k+1}}\right)  \right)  =\det A=0.
\]


As explained above, this proves Lemma \ref{lem.5}.
\end{proof}

Next comes the most technical lemma in this note:

\begin{lemma}
\label{lem.6}Let $k>0$. A monomial in $\mathcal{P}_{n}$ is called \emph{nice}
if it can be written as $x_{i_{1}}^{1}x_{i_{2}}^{2}\cdots x_{i_{k-1}}^{k-1}$
with $1<i_{1}<i_{2}<\cdots<i_{k-1}\leq n$. Let $\eta:\mathcal{P}%
_{n}\rightarrow\Lambda^{k-1}N$ be the $\mathbf{k}$-linear map that%
\begin{align*}
&  \text{sends each nice monomial }x_{i_{1}}^{1}x_{i_{2}}^{2}\cdots
x_{i_{k-1}}^{k-1}\text{ to }e_{i_{1}}\wedge e_{i_{2}}\wedge\cdots\wedge
e_{i_{k-1}}\in\Lambda^{k-1}N\text{,}\\
&  \text{and sends each monomial that is not nice to }0.
\end{align*}
(This is well-defined, since the monomials form a basis of the $\mathbf{k}%
$-module $\mathcal{P}_{n}$, and since a nice monomial can be written in the
form $x_{i_{1}}^{1}x_{i_{2}}^{2}\cdots x_{i_{k-1}}^{k-1}$ uniquely.)

Then,
\[
\varepsilon_{1}\eta\omega_{k}=\operatorname*{id}\text{ on }\varepsilon
_{1}\left(  \Lambda^{k-1}N\right)  .
\]

\end{lemma}

\begin{proof}
The $\mathbf{k}$-module $\Lambda^{k-1}N$ is spanned by the vectors $e_{i_{1}%
}\wedge e_{i_{2}}\wedge\cdots\wedge e_{i_{k-1}}$ for all $\left(  i_{1}%
,i_{2},\ldots,i_{k-1}\right)  \in\left[  n\right]  ^{k-1}$ satisfying
$i_{1}<i_{2}<\cdots<i_{k-1}$. Hence, its image $\varepsilon_{1}\left(
\Lambda^{k-1}N\right)  $ is spanned by the images $\varepsilon_{1}\left(
e_{i_{1}}\wedge e_{i_{2}}\wedge\cdots\wedge e_{i_{k-1}}\right)  $ of these
vectors. Since $\varepsilon_{1}\left(  e_{i_{1}}\wedge e_{i_{2}}\wedge
\cdots\wedge e_{i_{k-1}}\right)  =e_{1}\wedge e_{i_{1}}\wedge e_{i_{2}}%
\wedge\cdots\wedge e_{i_{k-1}}$ (by the definition of $\varepsilon_{1}$), we
can restate this as follows: The image $\varepsilon_{1}\left(  \Lambda
^{k-1}N\right)  $ is spanned by the vectors $e_{1}\wedge e_{i_{1}}\wedge
e_{i_{2}}\wedge\cdots\wedge e_{i_{k-1}}$ for all $\left(  i_{1},i_{2}%
,\ldots,i_{k-1}\right)  \in\left[  n\right]  ^{k-1}$ satisfying $i_{1}%
<i_{2}<\cdots<i_{k-1}$.

However, many of these vectors vanish: Indeed, $e_{1}\wedge e_{i_{1}}\wedge
e_{i_{2}}\wedge\cdots\wedge e_{i_{k-1}}=0$ whenever $i_{1}=1$, since an
exterior product with two equal factors is $0$. Obviously, these vanishing
vectors are unnecessary for spanning $\varepsilon_{1}\left(  \Lambda
^{k-1}N\right)  $. Hence, we can remove them from our list, and conclude that
the image $\varepsilon_{1}\left(  \Lambda^{k-1}N\right)  $ is spanned by the
vectors $e_{1}\wedge e_{i_{1}}\wedge e_{i_{2}}\wedge\cdots\wedge e_{i_{k-1}}$
for all $\left(  i_{1},i_{2},\ldots,i_{k-1}\right)  \in\left[  n\right]
^{k-1}$ satisfying $1<i_{1}<i_{2}<\cdots<i_{k-1}$.

Thus, by linearity, it suffices (towards our goal of proving that
$\varepsilon_{1}\eta\omega_{k}=\operatorname*{id}$ on $\varepsilon_{1}\left(
\Lambda^{k-1}N\right)  $) to show that
\[
\left(  \varepsilon_{1}\eta\omega_{k}\right)  \left(  e_{1}\wedge e_{i_{1}%
}\wedge e_{i_{2}}\wedge\cdots\wedge e_{i_{k-1}}\right)  =e_{1}\wedge e_{i_{1}%
}\wedge e_{i_{2}}\wedge\cdots\wedge e_{i_{k-1}}%
\]
for all $\left(  i_{1},i_{2},\ldots,i_{k-1}\right)  \in\left[  n\right]
^{k-1}$ satisfying $1<i_{1}<i_{2}<\cdots<i_{k-1}$. Let us do this.

Let $\left(  i_{1},i_{2},\ldots,i_{k-1}\right)  \in\left[  n\right]  ^{k-1}$
be such that $1<i_{1}<i_{2}<\cdots<i_{k-1}$. Then, the definition of
$\omega_{k}$ yields
\[
\omega_{k}\left(  e_{1}\wedge e_{i_{1}}\wedge e_{i_{2}}\wedge\cdots\wedge
e_{i_{k-1}}\right)  =V\left(  x_{1},x_{i_{1}},x_{i_{2}},\ldots,x_{i_{k-1}%
}\right)  .
\]
Setting $i_{0}:=1$, we can rewrite this as
\begin{align}
\omega_{k}\left(  e_{1}\wedge e_{i_{1}}\wedge e_{i_{2}}\wedge\cdots\wedge
e_{i_{k-1}}\right)   &  =V\left(  x_{i_{0}},x_{i_{1}},x_{i_{2}},\ldots
,x_{i_{k-1}}\right) \nonumber\\
&  =\det\left(  x_{i_{u-1}}^{v-1}\right)  _{u,v\in\left[  k\right]
}\nonumber\\
&  =\sum_{\sigma\in S_{k}}\left(  -1\right)  ^{\sigma}\prod_{p=1}%
^{k}x_{i_{p-1}}^{\sigma\left(  p\right)  -1} \label{pf.lem.peel.l2b.3}%
\end{align}
by the Leibniz formula for the determinant.

The products $\prod_{p=1}^{k}x_{i_{p-1}}^{\sigma\left(  p\right)  -1}$ that
appear on the right hand side are monomials, but I claim that only one of them
is nice: viz., the one obtained for $\sigma=\operatorname*{id}$. Indeed, the
latter product is
\[
\prod_{p=1}^{k}x_{i_{p-1}}^{\operatorname*{id}\left(  p\right)  -1}%
=\prod_{p=1}^{k}x_{i_{p-1}}^{p-1}=\underbrace{x_{i_{0}}^{0}}_{=1}x_{i_{1}}%
^{1}x_{i_{2}}^{2}\cdots x_{i_{k-1}}^{k-1}=x_{i_{1}}^{1}x_{i_{2}}^{2}\cdots
x_{i_{k-1}}^{k-1},
\]
which is clearly nice. Now let me show that none of the remaining products
$\prod_{p=1}^{k}x_{i_{p-1}}^{\sigma\left(  p\right)  -1}$ (with $\sigma
\neq\operatorname*{id}$) is nice. Indeed, a nice monomial cannot contain the
variable $x_{1}$ at all, and must contain the exponents $1,2,\ldots,k-1$ on
variables with increasing subscripts (i.e., the larger the exponent, the
larger the subscript). But a product $\prod_{p=1}^{k}x_{i_{p-1}}%
^{\sigma\left(  p\right)  -1}$ with $\sigma\neq\operatorname*{id}$ cannot
satisfy these two properties, since it either contains $x_{i_{0}}=x_{1}$ (when
$\sigma\left(  1\right)  \neq1$), or contains the other exponents
$1,2,\ldots,k-1$ in the \textquotedblleft wrong order\textquotedblright\ (when
$\sigma\left(  1\right)  =1$, so that $\sigma$ has an inversion among its
values $\sigma\left(  2\right)  ,\sigma\left(  3\right)  ,\ldots,\sigma\left(
k\right)  $). Thus, a monomial of the form $\prod_{p=1}^{k}x_{i_{p-1}}%
^{\sigma\left(  p\right)  -1}$ with $\sigma\neq\operatorname*{id}$ cannot be
nice. Hence, such a monomial will always satisfy
\begin{equation}
\eta\left(  \prod_{p=1}^{k}x_{i_{p-1}}^{\sigma\left(  p\right)  -1}\right)  =0
\label{pf.lem.peel.l2b.eta0}%
\end{equation}
(since $\eta$ kills all non-nice monomials, by definition).

Now, the map $\eta$ is $\mathbf{k}$-linear. Hence,
\begin{align*}
\eta\left(  \sum_{\sigma\in S_{k}}\left(  -1\right)  ^{\sigma}\prod_{p=1}%
^{k}x_{i_{p-1}}^{\sigma\left(  p\right)  -1}\right)   &  =\sum_{\sigma\in
S_{k}}\left(  -1\right)  ^{\sigma}\underbrace{\eta\left(  \prod_{p=1}%
^{k}x_{i_{p-1}}^{\sigma\left(  p\right)  -1}\right)  }_{\substack{=0\text{
whenever }\sigma\neq\operatorname*{id}\\\text{(by
\eqref{pf.lem.peel.l2b.eta0})}}}\\
&  =\underbrace{\left(  -1\right)  ^{\operatorname*{id}}}_{=1}\eta\left(
\underbrace{\prod_{p=1}^{k}x_{i_{p-1}}^{\operatorname*{id}\left(  p\right)
-1}}_{=x_{i_{1}}^{1}x_{i_{2}}^{2}\cdots x_{i_{k-1}}^{k-1}}\right) \\
&  =\eta\left(  x_{i_{1}}^{1}x_{i_{2}}^{2}\cdots x_{i_{k-1}}^{k-1}\right)
=e_{i_{1}}\wedge e_{i_{2}}\wedge\cdots\wedge e_{i_{k-1}}%
\end{align*}
(by the definition of $\eta$). In view of \eqref{pf.lem.peel.l2b.3}, this
rewrites as
\[
\eta\left(  \omega_{k}\left(  e_{1}\wedge e_{i_{1}}\wedge e_{i_{2}}%
\wedge\cdots\wedge e_{i_{k-1}}\right)  \right)  =e_{i_{1}}\wedge e_{i_{2}%
}\wedge\cdots\wedge e_{i_{k-1}}.
\]
Hence,
\begin{align*}
\varepsilon_{1}\left(  \eta\left(  \omega_{k}\left(  e_{1}\wedge e_{i_{1}%
}\wedge e_{i_{2}}\wedge\cdots\wedge e_{i_{k-1}}\right)  \right)  \right)   &
=\varepsilon_{1}\left(  e_{i_{1}}\wedge e_{i_{2}}\wedge\cdots\wedge
e_{i_{k-1}}\right) \\
&  =e_{1}\wedge e_{i_{1}}\wedge e_{i_{2}}\wedge\cdots\wedge e_{i_{k-1}}%
\end{align*}
(by the definition of $\varepsilon_{1}$). In other words,
\[
\left(  \varepsilon_{1}\eta\omega_{k}\right)  \left(  e_{1}\wedge e_{i_{1}%
}\wedge e_{i_{2}}\wedge\cdots\wedge e_{i_{k-1}}\right)  =e_{1}\wedge e_{i_{1}%
}\wedge e_{i_{2}}\wedge\cdots\wedge e_{i_{k-1}}.
\]
But this is precisely what remained to prove. So the proof of Lemma
\ref{lem.6} is complete.
\end{proof}

\begin{theorem}
\label{thm.7}Let $k\in\mathbb{N}$. Then, the map $\omega_{k}:\Lambda
^{k}N\rightarrow\mathcal{S}^{\lambda^{k}}$ is a surjective morphism of $S_{n}%
$-representations. Its kernel is
\begin{equation}
\operatorname*{Ker}\left(  \omega_{k}\right)  =\operatorname*{Ker}\left(
\partial\mid_{\Lambda^{k}N}\right)  =\partial\left(  \Lambda^{k+1}N\right)  .
\label{eq.thm.peel.t2.KKI}%
\end{equation}
Thus, $\omega_{k}$ induces an isomorphism
\begin{equation}
\mathcal{S}^{\lambda^{k}}\cong\left(  \operatorname*{Coker}\partial\right)
_{k}\ \ \ \ \ \ \ \ \ \ \text{of }S_{n}\text{-representations.}
\label{eq.thm.peel.t2.iso}%
\end{equation}

\end{theorem}

\begin{proof}
We already know that $\omega_{k}$ is a morphism of $S_{n}$-representations.

From Proposition \ref{prop.1}, we know that $\operatorname*{Ker}%
\partial=\operatorname{Im}\partial$. Taking the $k$-th graded component of
this equality, we obtain $\operatorname*{Ker}\left(  \partial\mid_{\Lambda
^{k}N}\right)  =\partial\left(  \Lambda^{k+1}N\right)  $.

Next, we shall prove that $\omega_{k}$ is surjective and that
$\operatorname*{Ker}\left(  \omega_{k}\right)  =\partial\left(  \Lambda
^{k+1}N\right)  $.

We WLOG assume that $k>0$, since the $k=0$ case is easily done by hand
(remember that $\omega_{0}=0$ and $\mathcal{S}^{\lambda^{0}}=0$ by definition,
and observe that $\partial\left(  \Lambda^{1}N\right)  $ contains
$\partial\left(  e_{1}\right)  =1$ and thus is the whole $\Lambda^{0}N$).
Hence, $\mathcal{S}^{\lambda^{k}}$ is defined as the span of all $V\left(
x_{i_{1}},x_{i_{2}},\ldots,x_{i_{k}}\right)  $. Thus, the surjectivity of
$\omega_{k}$ is obvious from its definition.

Proposition \ref{prop.1} yields $\partial\varepsilon_{1}+\varepsilon
_{1}\partial=\operatorname*{id}$. Hence, $\Lambda^{k}N=\varepsilon_{1}\left(
\Lambda^{k-1}N\right)  +\partial\left(  \Lambda^{k+1}N\right)  $.

Lemma \ref{lem.5} says that $\omega_{k}\partial=0$ on $\Lambda^{k+1}N$. In
other words, $\partial\left(  \Lambda^{k+1}N\right)  \subseteq
\operatorname*{Ker}\left(  \omega_{k}\right)  $.

Lemma \ref{lem.6} shows that $\varepsilon_{1}\eta\omega_{k}=\operatorname*{id}%
$ on $\varepsilon_{1}\left(  \Lambda^{k-1}N\right)  $ (where $\eta$ is as
defined in that lemma). Hence, the map $\omega_{k}$ is injective when
restricted to $\varepsilon_{1}\left(  \Lambda^{k-1}N\right)  $ (since it has a
left inverse $\varepsilon_{1}\eta$). In other words, $\operatorname*{Ker}%
\left(  \omega_{k}\right)  \cap\varepsilon_{1}\left(  \Lambda^{k-1}N\right)
=0$.

But a general fact (easy exercise) about modules says the following: If
$A,B,C$ are three $\mathbf{k}$-submodules of a $\mathbf{k}$-module $M$
satisfying $M=A+B$ and $B\subseteq C$ and $C\cap A=0$, then $B=C$. Applying
this to $M=\Lambda^{k}N$ and $A=\varepsilon_{1}\left(  \Lambda^{k-1}N\right)
$ and $B=\partial\left(  \Lambda^{k+1}N\right)  $ and $C=\operatorname*{Ker}%
\left(  \omega_{k}\right)  $, we obtain $\partial\left(  \Lambda
^{k+1}N\right)  =\operatorname*{Ker}\left(  \omega_{k}\right)  $ (since
$\Lambda^{k}N=\varepsilon_{1}\left(  \Lambda^{k-1}N\right)  +\partial\left(
\Lambda^{k+1}N\right)  $ and $\partial\left(  \Lambda^{k+1}N\right)
\subseteq\operatorname*{Ker}\left(  \omega_{k}\right)  $ and
$\operatorname*{Ker}\left(  \omega_{k}\right)  \cap\varepsilon_{1}\left(
\Lambda^{k-1}N\right)  =0$). Hence, $\operatorname*{Ker}\left(  \omega
_{k}\right)  =\partial\left(  \Lambda^{k+1}N\right)  $ is proved. Combining
this with $\operatorname*{Ker}\left(  \partial\mid_{\Lambda^{k}N}\right)
=\partial\left(  \Lambda^{k+1}N\right)  $, we conclude that
\eqref{eq.thm.peel.t2.KKI} holds.

By the homomorphism theorem, we have $\operatorname{Im}\left(  \omega
_{k}\right)  \cong\Lambda^{k}N\diagup\operatorname*{Ker}\left(  \omega
_{k}\right)  $ as $S_{n}$-representations (since $\omega_{k}$ is a morphism of
$S_{n}$-representations). Since $\omega_{k}$ is surjective, we have
$\operatorname{Im}\left(  \omega_{k}\right)  =\mathcal{S}^{\lambda^{k}}$ and
thus
\[
\mathcal{S}^{\lambda^{k}}=\operatorname{Im}\left(  \omega_{k}\right)
\cong\Lambda^{k}N\diagup\underbrace{\operatorname*{Ker}\left(  \omega
_{k}\right)  }_{=\partial\left(  \Lambda^{k+1}N\right)  }=\Lambda^{k}%
N\diagup\partial\left(  \Lambda^{k+1}N\right)  =\left(  \operatorname*{Coker}%
\partial\right)  _{k}%
\]
as $S_{n}$-representations. Thus we have proved \eqref{eq.thm.peel.t2.iso},
and Theorem \ref{thm.7} is proven.
\end{proof}

We can now show that Peel's maps $f_{k}$ are well-defined and form an exact
sequence, and in fact form a commutative diagram with the maps $\left(
-1\right)  ^{k}\varepsilon$ on $\Lambda N$ and the morphisms $\omega_{k}$:

\begin{theorem}
\label{thm.8}Assume that $n=0$ in $\mathbf{k}$. Then, for each $k>0$, the map
\begin{align*}
f_{k}:\mathcal{S}^{\lambda^{k}} &  \rightarrow\mathcal{S}^{\lambda^{k+1}},\\
V\left(  x_{i_{1}},x_{i_{2}},\ldots,x_{i_{k}}\right)   &  \mapsto\sum
_{s\in\left[  n\right]  }V\left(  x_{i_{1}},x_{i_{2}},\ldots,x_{i_{k}}%
,x_{s}\right)
\end{align*}
is a well-defined morphism of $S_{n}$-representations. Let furthermore
$f_{0}:\mathcal{S}^{\lambda^{0}}\rightarrow\mathcal{S}^{\lambda^{1}}$ be the
zero map $0$. Then, the diagram
\begin{equation}
\xymatrix@C=4pc{
\Lambda^k N \ar[r]^{\tup{-1}^k \varepsilon} \ar[d]_{\omega_k} & \Lambda^{k+1} N \ar[d]^{\omega_{k+1}} \\
\mathcal{S}^{\lambda^k} \ar[r]_{f_k} & \mathcal{S}^{\lambda^{k+1}}
}\label{eq.thm.peel.t3.diag}%
\end{equation}
commutes for each $k\in\mathbb{N}$. Thus, the sequence
\begin{equation}
\cdots\overset{f_{k-2}}{\longrightarrow}\mathcal{S}^{\lambda^{k-1}%
}\overset{f_{k-1}}{\longrightarrow}\mathcal{S}^{\lambda^{k}}\overset{f_{k}%
}{\longrightarrow}\mathcal{S}^{\lambda^{k+1}}\overset{f_{k+1}}{\longrightarrow
}\cdots\label{eq.thm.peel.t3.fseq}%
\end{equation}
is exact and has a $\mathbf{k}$-linear (but not $S_{n}$-equivariant) chain contraction.
\end{theorem}

\begin{proof}
First, we note that the $S_{n}$-action is not relevant to any claims of the
theorem, except for the easy claim that $f_{k}$ is a morphism of $S_{n}%
$-representations. Thus, we can forget about this action now (although this
does not simplify much, just taking some minor cargo off our backs).

Theorem \ref{thm.7} shows that for each $k\in\mathbb{N}$, the map $\omega
_{k}:\Lambda^{k}N\rightarrow\mathcal{S}^{\lambda^{k}}$ is surjective and has
kernel $\operatorname*{Ker}\left(  \omega_{k}\right)  =\partial\left(
\Lambda^{k+1}N\right)  $. Thus, this map gives rise to a canonical
isomorphism
\begin{align*}
\omega_{k}^{\prime}:\Lambda^{k}N\diagup\partial\left(  \Lambda^{k+1}N\right)
&  \overset{\cong}{\rightarrow}\mathcal{S}^{\lambda^{k}},\\
\overline{v} &  \mapsto\omega_{k}\left(  v\right)
\end{align*}
(where $\overline{v}$ denotes the projection of a vector $v$ onto the
quotient). Since we have $\Lambda^{k}N\diagup\partial\left(  \Lambda
^{k+1}N\right)  =\left(  \operatorname*{Coker}\partial\right)  _{k}$, we can
rewrite this as
\begin{align*}
\omega_{k}^{\prime}:\left(  \operatorname*{Coker}\partial\right)  _{k} &
\overset{\cong}{\rightarrow}\mathcal{S}^{\lambda^{k}},\\
\overline{v} &  \mapsto\omega_{k}\left(  v\right)  .
\end{align*}
Using these isomorphisms $\omega_{k}^{\prime}$, we can turn the morphisms
$\varepsilon^{\prime}:\left(  \operatorname*{Coker}\partial\right)
_{k}\rightarrow\left(  \operatorname*{Coker}\partial\right)  _{k+1}$ from
Proposition \ref{prop.3} into morphisms $\varepsilon_{k}^{\prime\prime
}:\mathcal{S}^{\lambda^{k}}\rightarrow\mathcal{S}^{\lambda^{k+1}}$ so that the
diagram
\begin{equation}
\xymatrix@C=4pc{
\tup{\Coker \partial}_k \ar[r]^{\varepsilon'} \ar[d]_{\omega'_k}^{\cong} & \tup{\Coker \partial}_{k+1} \ar[d]^{\omega'_{k+1}}_{\cong} \\
\mathcal{S}^{\lambda^k} \ar[r]_{\varepsilon''_k} & \mathcal{S}^{\lambda^{k+1}}
}\label{pf.thm.peel.t3.diag1}%
\end{equation}
commutes (explicitly, we set $\varepsilon_{k}^{\prime\prime}:=\omega
_{k+1}^{\prime}\varepsilon^{\prime}\left(  \omega_{k}^{\prime}\right)  ^{-1}$
on $\mathcal{S}^{\lambda^{k}}$). Consider these morphisms $\varepsilon
_{k}^{\prime\prime}$. Let us furthermore define a new morphism
\[
g_{k}:=\left(  -1\right)  ^{k}\varepsilon_{k}^{\prime\prime}:\mathcal{S}%
^{\lambda^{k}}\rightarrow\mathcal{S}^{\lambda^{k+1}}\qquad\text{for each }%
k\in\mathbb{N}.
\]
Thus, $g_{k}$ differs from $\varepsilon_{k}^{\prime\prime}$ only in the sign
factor $\left(  -1\right)  ^{k}$. Hence, the commutative diagram
\eqref{pf.thm.peel.t3.diag1} yields a commutative diagram
\begin{equation}
\xymatrix@C=4pc{
\tup{\Coker \partial}_k \ar[r]^{\tup{-1}^k \varepsilon'} \ar[d]_{\omega'_k}^{\cong} & \tup{\Coker \partial}_{k+1} \ar[d]^{\omega'_{k+1}}_{\cong} \\
\mathcal{S}^{\lambda^k} \ar[r]_{g_k} & \mathcal{S}^{\lambda^{k+1}}
}\label{pf.thm.peel.t3.diag2}%
\end{equation}
(obtained from it by scaling both horizontal arrows by $\left(  -1\right)
^{k}$).

We claim that the new maps $g_{k}$ are precisely the maps $f_{k}$ defined in
the theorem (and, in particular, the latter maps $f_{k}$ are well-defined).
Indeed, this is obvious for $k=0$, so let us take $k>0$. Let $\left(
i_{1},i_{2},\ldots,i_{k}\right)  \in\left[  n\right]  ^{k}$. Then,
\begin{align*}
&  V\left(  x_{i_{1}},x_{i_{2}},\ldots,x_{i_{k}}\right) \\
&  =\omega_{k}\left(  e_{i_{1}}\wedge e_{i_{2}}\wedge\cdots\wedge e_{i_{k}%
}\right)  \qquad\left(  \text{by the definition of }\omega_{k}\right) \\
&  =\omega_{k}^{\prime}\left(  \overline{e_{i_{1}}\wedge e_{i_{2}}\wedge
\cdots\wedge e_{i_{k}}}\right)  \qquad\left(  \text{by the definition of
}\omega_{k}^{\prime}\right)  ;
\end{align*}
thus,
\begin{align*}
&  g_{k}\left(  V\left(  x_{i_{1}},x_{i_{2}},\ldots,x_{i_{k}}\right)  \right)
\\
&  =g_{k}\left(  \omega_{k}^{\prime}\left(  \overline{e_{i_{1}}\wedge
e_{i_{2}}\wedge\cdots\wedge e_{i_{k}}}\right)  \right) \\
&  =\omega_{k+1}^{\prime}\left(  \left(  -1\right)  ^{k}\varepsilon^{\prime
}\left(  \overline{e_{i_{1}}\wedge e_{i_{2}}\wedge\cdots\wedge e_{i_{k}}%
}\right)  \right)
\end{align*}
(since the diagram \eqref{pf.thm.peel.t3.diag2} commutes). Since
\begin{align*}
&  \left(  -1\right)  ^{k}\varepsilon^{\prime}\left(  \overline{e_{i_{1}%
}\wedge e_{i_{2}}\wedge\cdots\wedge e_{i_{k}}}\right) \\
&  =\left(  -1\right)  ^{k}\overline{\varepsilon\left(  e_{i_{1}}\wedge
e_{i_{2}}\wedge\cdots\wedge e_{i_{k}}\right)  }\qquad\left(  \text{by the
definition of }\varepsilon^{\prime}\right) \\
&  =\left(  -1\right)  ^{k}\overline{e\wedge e_{i_{1}}\wedge e_{i_{2}}%
\wedge\cdots\wedge e_{i_{k}}}\qquad\left(  \text{by the definition of
}\varepsilon\right) \\
&  =\left(  -1\right)  ^{k}\overline{\left(  \sum_{s\in\left[  n\right]
}e_{s}\right)  \wedge e_{i_{1}}\wedge e_{i_{2}}\wedge\cdots\wedge e_{i_{k}}%
}\qquad\left(  \text{since }e=\sum_{s\in\left[  n\right]  }e_{s}\right) \\
&  =\overline{\sum_{s\in\left[  n\right]  }\underbrace{\left(  -1\right)
^{k}e_{s}\wedge e_{i_{1}}\wedge e_{i_{2}}\wedge\cdots\wedge e_{i_{k}}%
}_{=e_{i_{1}}\wedge e_{i_{2}}\wedge\cdots\wedge e_{i_{k}}\wedge e_{s}}}\\
&  =\overline{\sum_{s\in\left[  n\right]  }e_{i_{1}}\wedge e_{i_{2}}%
\wedge\cdots\wedge e_{i_{k}}\wedge e_{s}},
\end{align*}
this rewrites as
\begin{align*}
&  g_{k}\left(  V\left(  x_{i_{1}},x_{i_{2}},\ldots,x_{i_{k}}\right)  \right)
\\
&  =\omega_{k+1}^{\prime}\left(  \overline{\sum_{s\in\left[  n\right]
}e_{i_{1}}\wedge e_{i_{2}}\wedge\cdots\wedge e_{i_{k}}\wedge e_{s}}\right) \\
&  =\omega_{k+1}\left(  \sum_{s\in\left[  n\right]  }e_{i_{1}}\wedge e_{i_{2}%
}\wedge\cdots\wedge e_{i_{k}}\wedge e_{s}\right)  \qquad\left(  \text{by the
definition of }\omega_{k+1}^{\prime}\right) \\
&  =\sum_{s\in\left[  n\right]  }V\left(  x_{i_{1}},x_{i_{2}},\ldots,x_{i_{k}%
},x_{s}\right)  \qquad\left(  \text{by the definition of }\omega_{k+1}\right)
.
\end{align*}
So we have shown that $g_{k}:\mathcal{S}^{\lambda^{k}}\rightarrow
\mathcal{S}^{\lambda^{k+1}}$ is a $\mathbf{k}$-linear map that sends each
$V\left(  x_{i_{1}},x_{i_{2}},\ldots,x_{i_{k}}\right)  $ to $\sum_{s\in\left[
n\right]  }V\left(  x_{i_{1}},x_{i_{2}},\ldots,x_{i_{k}},x_{s}\right)  $. But
this is exactly what the map $f_{k}$ is supposed to do. Thus, it follows that
the map $f_{k}$ is well-defined (it is unique since the $V\left(  x_{i_{1}%
},x_{i_{2}},\ldots,x_{i_{k}}\right)  $ span $\mathcal{S}^{\lambda^{k}}$), and
that $g_{k}=f_{k}$.

We have thus proved that for each $k\in\mathbb{N}$, the map $f_{k}$ is
well-defined and satisfies $g_{k}=f_{k}$. As we said, it is easy to show that
$f_{k}$ is a morphism of $S_{n}$-representations.

Now, the commutative diagram \eqref{pf.thm.peel.t3.diag2} rewrites as
\begin{equation}
\xymatrix@C=4pc{
\tup{\Coker \partial}_k \ar[r]^{\tup{-1}^k \varepsilon'} \ar[d]_{\omega'_k}^{\cong} & \tup{\Coker \partial}_{k+1} \ar[d]^{\omega'_{k+1}}_{\cong} \\
\mathcal{S}^{\lambda^k} \ar[r]_{f_k} & \mathcal{S}^{\lambda^{k+1}}
}\label{pf.thm.peel.t3.diag3}%
\end{equation}
(since $g_{k}=f_{k}$). Now, we consider the diagram
\begin{equation}
\xymatrix@C=4pc{
\Lambda^k N \ar[r]^{\tup{-1}^k \varepsilon} \arsurj[d] & \Lambda^{k+1} N \arsurj[d] \\
\tup{\Coker \partial}_k \ar[r]^{\tup{-1}^k \varepsilon'} \ar[d]_{\omega'_k}^{\cong} & \tup{\Coker \partial}_{k+1} \ar[d]^{\omega'_{k+1}}_{\cong} \\
\mathcal{S}^{\lambda^k} \ar[r]_{f_k} & \mathcal{S}^{\lambda^{k+1}}
}\label{pf.thm.peel.t3.diag4}%
\end{equation}
(where the two topmost vertical arrows are canonical projections $\Lambda
N\rightarrow\operatorname*{Coker}\partial$). This diagram is commutative,
because the top square commutes (indeed, it is just the diagram
\eqref{eq.prop.peel.p2.diagram} with both horizontal arrows scaled by $\left(
-1\right)  ^{k}$) and the bottom square commutes (this square is just the
diagram \eqref{pf.thm.peel.t3.diag3}). Composing the vertical arrows in this
diagram (and recalling that $\omega_{k}^{\prime}\left(  \overline{v}\right)
=\omega_{k}\left(  v\right)  $ for each $v\in\Lambda^{k}N$), we obtain the
commutative diagram
\[
\xymatrix@C=4pc{
\Lambda^k N \ar[r]^{\tup{-1}^k \varepsilon} \ar[d]_{\omega_k} & \Lambda^{k+1} N \ar[d]^{\omega_{k+1}} \\
\mathcal{S}^{\lambda^k} \ar[r]_{f_k} & \mathcal{S}^{\lambda^{k+1}}
}\ \ .
\]
Thus we have shown that the diagram \eqref{eq.thm.peel.t3.diag} commutes.

Recall from Theorem \ref{thm.4} that the sequence
\[
\cdots\overset{\varepsilon^{\prime}}{\longrightarrow}\left(
\operatorname*{Coker}\partial\right)  _{k-1}\overset{\varepsilon^{\prime
}}{\longrightarrow}\left(  \operatorname*{Coker}\partial\right)
_{k}\overset{\varepsilon^{\prime}}{\longrightarrow}\left(
\operatorname*{Coker}\partial\right)  _{k+1}\overset{\varepsilon^{\prime
}}{\longrightarrow}\cdots
\]
is exact and has a $\mathbf{k}$-linear chain contraction. Hence, the same is
true of the sequence
\[
\cdots\overset{\left(  -1\right)  ^{k-2}\varepsilon^{\prime}}{\longrightarrow
}\left(  \operatorname*{Coker}\partial\right)  _{k-1}\overset{\left(
-1\right)  ^{k-1}\varepsilon^{\prime}}{\longrightarrow}\left(
\operatorname*{Coker}\partial\right)  _{k}\overset{\left(  -1\right)
^{k}\varepsilon^{\prime}}{\longrightarrow}\left(  \operatorname*{Coker}%
\partial\right)  _{k+1}\overset{\left(  -1\right)  ^{k+1}\varepsilon^{\prime
}}{\longrightarrow}\cdots
\]
(because the exactness of a sequence is preserved when we scale every other
arrow by $-1$, and the same holds for the existence of a chain contraction;
indeed, this is just the shift functor $A\mapsto A\left[  1\right]  $ on chain
complexes). Thus, the same is true of the sequence
\[
\cdots\overset{f_{k-2}}{\longrightarrow}\mathcal{S}^{\lambda^{k-1}%
}\overset{f_{k-1}}{\longrightarrow}\mathcal{S}^{\lambda^{k}}\overset{f_{k}%
}{\longrightarrow}\mathcal{S}^{\lambda^{k+1}}\overset{f_{k+1}}{\longrightarrow
}\cdots,
\]
because the commutative diagram \eqref{pf.thm.peel.t3.diag3} reveals that
these two sequences are isomorphic (with isomorphism given by $\omega
_{k}^{\prime}:\left(  \operatorname*{Coker}\partial\right)  _{k}%
\overset{\cong}{\rightarrow}\mathcal{S}^{\lambda^{k}}$). This finishes the
proof of Theorem \ref{thm.8}.
\end{proof}

\bigskip

\begin{thebibliography}{99999999}                                                                                         %


\bibitem[Grinbe25]{sga}Darij Grinberg, \textit{An introduction to the
symmetric group algebra [Math 701, Spring 2024 lecture notes]}, 19 November 2026.
\newline\url{https://darijgrinberg.gitlab.io/t/24s/sga.pdf}

\bibitem[Kuenze15]{Kuenze15}%
\href{https://pnp.mathematik.uni-stuttgart.de/lexmath/kuenzer/thesis.pdf}{Matthias
K\"{u}nzer, \textit{Ties for the integral group ring of the symmetric group},
thesis, version 2015.}

\bibitem[Peel71]{Peel71}\href{https://doi.org/10.1017/S0017089500001245}{M. H.
Peel, \textit{Hook representations of the symmetric groups}, Glasgow
Mathematical Journal \textbf{12} (1971), issue 2, pp. 136--149.}

\bibitem[Winitz23]{Winitz23}Sergei Winitzki, \textit{Linear Algebra via
Exterior Products}, version 1.3, 21 March 2023.\newline%
\url{https://github.com/winitzki/linear-algebra-book}\newline specifically \url{https://github.com/winitzki/linear-algebra-book/blob/master/version-1.3-print/linalg-book.pdf}
\end{thebibliography}


\end{document}

==> anc/yjmnote.tex <==
\documentclass[numbers=enddot,12pt,final,onecolumn,notitlepage]{scrartcl}%
\usepackage[headsepline,footsepline,manualmark]{scrlayer-scrpage}
\usepackage[all,cmtip]{xy}
\usepackage{amssymb}
\usepackage{amsmath}
\usepackage{amsthm}
\usepackage{framed}
\usepackage{comment}
\usepackage{color}
\usepackage[breaklinks=True]{hyperref}
\usepackage[sc]{mathpazo}
\usepackage[T1]{fontenc}
\usepackage{needspace}
\usepackage{tabls}
%TCIDATA{OutputFilter=latex2.dll}
%TCIDATA{Version=5.50.0.2960}
%TCIDATA{LastRevised=Thursday, November 19, 2026 22:49:10}
%TCIDATA{SuppressPackageManagement}
%TCIDATA{<META NAME="GraphicsSave" CONTENT="32">}
%TCIDATA{<META NAME="SaveForMode" CONTENT="1">}
%TCIDATA{BibliographyScheme=Manual}
%TCIDATA{Language=American English}
%BeginMSIPreambleData
\providecommand{\U}[1]{\protect\rule{.1in}{.1in}}
%EndMSIPreambleData
\newcounter{exer}
\newcounter{exera}
\numberwithin{exer}{section}
\theoremstyle{definition}
\newtheorem{theo}{Theorem}[section]
\newenvironment{theorem}[1][]
{\begin{theo}[#1]\begin{leftbar}}
{\end{leftbar}\end{theo}}
\newtheorem{lem}[theo]{Lemma}
\newenvironment{lemma}[1][]
{\begin{lem}[#1]\begin{leftbar}}
{\end{leftbar}\end{lem}}
\newtheorem{prop}[theo]{Proposition}
\newenvironment{proposition}[1][]
{\begin{prop}[#1]\begin{leftbar}}
{\end{leftbar}\end{prop}}
\newtheorem{defi}[theo]{Definition}
\newenvironment{definition}[1][]
{\begin{defi}[#1]\begin{leftbar}}
{\end{leftbar}\end{defi}}
\newtheorem{remk}[theo]{Remark}
\newenvironment{remark}[1][]
{\begin{remk}[#1]\begin{leftbar}}
{\end{leftbar}\end{remk}}
\newtheorem{coro}[theo]{Corollary}
\newenvironment{corollary}[1][]
{\begin{coro}[#1]\begin{leftbar}}
{\end{leftbar}\end{coro}}
\newtheorem{conv}[theo]{Convention}
\newenvironment{convention}[1][]
{\begin{conv}[#1]\begin{leftbar}}
{\end{leftbar}\end{conv}}
\newtheorem{quest}[theo]{Question}
\newenvironment{question}[1][]
{\begin{quest}[#1]\begin{leftbar}}
{\end{leftbar}\end{quest}}
\newtheorem{warn}[theo]{Warning}
\newenvironment{warning}[1][]
{\begin{warn}[#1]\begin{leftbar}}
{\end{leftbar}\end{warn}}
\newtheorem{conj}[theo]{Conjecture}
\newenvironment{conjecture}[1][]
{\begin{conj}[#1]\begin{leftbar}}
{\end{leftbar}\end{conj}}
\newtheorem{exam}[theo]{Example}
\newenvironment{example}[1][]
{\begin{exam}[#1]\begin{leftbar}}
{\end{leftbar}\end{exam}}
\newtheorem{exmp}[exer]{Exercise}
\newenvironment{exercise}[1][]
{\begin{exmp}[#1]\begin{leftbar}}
{\end{leftbar}\end{exmp}}
\newenvironment{statement}{\begin{quote}}{\end{quote}}
\newenvironment{fineprint}{\begin{small}}{\end{small}}
\iffalse
\newenvironment{proof}[1][Proof]{\noindent\textbf{#1.} }{\ \rule{0.5em}{0.5em}}
\newenvironment{convention}[1][Convention]{\noindent\textbf{#1.} }{\ \rule{0.5em}{0.5em}}
\newenvironment{question}[1][Question]{\noindent\textbf{#1.} }{\ \rule{0.5em}{0.5em}}
\newenvironment{warning}[1][Warning]{\noindent\textbf{#1.} }{\ \rule{0.5em}{0.5em}}
\newenvironment{teachingnote}[1][Teaching note]{\noindent\textbf{#1.} }{\ \rule{0.5em}{0.5em}}
\NOEXPAND{\symd}{\mathbin{\bigtriangleup}}
\fi
\let\sumnonlimits\sum
\let\prodnonlimits\prod
\let\cupnonlimits\bigcup
\let\capnonlimits\bigcap
\renewcommand{\sum}{\sumnonlimits\limits}
\renewcommand{\prod}{\prodnonlimits\limits}
\renewcommand{\bigcup}{\cupnonlimits\limits}
\renewcommand{\bigcap}{\capnonlimits\limits}
\setlength\tablinesep{3pt}
\setlength\arraylinesep{3pt}
\setlength\extrarulesep{3pt}
\setlength\textheight{22.5cm}
\setlength\textwidth{14.8cm}
\newenvironment{verlong}{}{}
\newenvironment{vershort}{}{}
\newenvironment{noncompile}{}{}
\excludecomment{verlong}
\includecomment{vershort}
\excludecomment{noncompile}
\newcommand{\CC}{\mathbb{C}}
\newcommand{\RR}{\mathbb{R}}
\newcommand{\QQ}{\mathbb{Q}}
\newcommand{\NN}{\mathbb{N}}
\newcommand{\ZZ}{\mathbb{Z}}
\newcommand{\KK}{\mathbb{K}}
\newcommand{\set}[1]{\left\{ #1 \right\}}
\newcommand{\abs}[1]{\left| #1 \right|}
\newcommand{\tup}[1]{\left( #1 \right)}
\newcommand{\ive}[1]{\left[ #1 \right]}
\newcommand{\floor}[1]{\left\lfloor #1 \right\rfloor}
\newcommand{\mono}{\hookrightarrow}
\newcommand{\epi}{\twoheadrightarrow}
\newcommand{\iso}{\overset{\cong}{\to}}
\newcommand{\arinj}{\ar@{_{(}->}}
\newcommand{\arinjrev}{\ar@{^{(}->}}
\newcommand{\arsurj}{\ar@{->>}}
\newcommand{\arelem}{\ar@{|->}}
\newcommand{\arback}{\ar@{<-}}
\newcommand{\symd}{\mathbin{\bigtriangleup}}
\newcommand{\Ker}{\operatorname{Ker}}
\newcommand{\Coker}{\operatorname{Coker}}
\definecolor{darkgreen}{rgb}{0,.5,0}
\newtheoremstyle{plainsl}
{8pt plus 2pt minus 4pt}
{8pt plus 2pt minus 4pt}
{\slshape}
{0pt}
{\bfseries}
{.}
{5pt plus 1pt minus 1pt}
{}
\theoremstyle{plainsl}
\ihead{Note on the Young--Jucys--Murphy elements, version \today}
\ohead{page \thepage}
\cfoot{}
\begin{document}

\title{Note on the Young--Jucys--Murphy elements}
\author{Darij Grinberg}
\date{\today}
\maketitle

\begin{abstract}
\textbf{Abstract.} We give a new proof that the $k$-th Young--Jucys--Murphy
element $J_{k}$ in the group algebra of $S_{n}$ is annihilated by the
polynomial $\prod_{i=-k+1}^{k-1}\left(  t-i\right)  $. This proof is inspired
by Igor Makhlin's proof on
\href{https://mathoverflow.net/a/83493/}{MathOverflow \#83150}, but uses no
linear algebra whatsoever. At its core lies an algebraic computation found
with the help of LLMs.

We then show that $\prod_{i=-n+2}^{n-2}\left(  J_{n}-i\right)  $ (for $n\geq
2$) is $\dfrac{2\left(  2n-3\right)  !}{n!}$ times the sum of all odd
permutations in $S_{n}$.

\end{abstract}

In this note, we give elementary proofs of some polynomial identities for
Young--Jucys--Murphy elements in the symmetric group algebra. In particular,
we provide a new answer to
\href{https://mathoverflow.net/questions/83150}{MathOverflow question \#83150}
and an answer to \href{https://mathoverflow.net/questions/420318}{MathOverflow
question \#420318}. \medskip

\textbf{Acknowledgments.} The idea of this note is owed to Igor Makhlin's
MathOverflow question and answer \cite{Makhlin-yjm}.

The proof of Lemma \ref{lem.xys} is based upon somewhat rough and inchoate
suggestions of two LLMs: GPT-5.4 and Claude Opus 4.6 (see below).

The proofs of Theorem \ref{thm.yjm.n-2} and of the lemmas required therefor,
in turn, are my own, but have been written in collaboration with GPT-5.5
(specifically, Sections \ref{sec.Ker} and \ref{sec.proof=sum} are partly
coauthored by GPT-5.5). As a consequence, this note is an experiment in two
different uses of LLMs: one for generating proof ideas, and one for spelling
them out.

\section{\label{sec.thms}The Young--Jucys--Murphy elements}

We let $\mathbb{N}$ denote the set $\left\{  0,1,2,\ldots\right\}  $. We fix
an $n\in\mathbb{N}$, and consider the symmetric group $S_{n}$; this group
consists of the permutations of the set $\left[  n\right]  :=\left\{
1,2,\ldots,n\right\}  $. Furthermore, let $\mathbf{k}$ be any commutative
ring, and let $\mathbf{k}\left[  S_{n}\right]  $ be the group algebra of
$S_{n}$ over $\mathbf{k}$.

For any two distinct elements $i,j$ of $\left[  n\right]  $, we let
$t_{i,j}\in S_{n}$ be the transposition that swaps $i$ with $j$. The
\emph{Young--Jucys--Murphy elements} $J_{1},J_{2},\ldots,J_{n}$ of
$\mathbf{k}\left[  S_{n}\right]  $ are defined by%
\[
J_{k}:=\sum_{i=1}^{k-1}t_{i,k}\in\mathbf{k}\left[  S_{n}\right]
\ \ \ \ \ \ \ \ \ \ \text{for each }k\in\left[  n\right]
\]
(so that $J_{1}=\left(  \text{empty sum}\right)  =0$). It is known that these
elements $J_{1},J_{2},\ldots,J_{n}$ commute (see, e.g., \cite[Theorem
3.4.2]{sga}, where they are denoted by $\mathbf{m}_{1},\mathbf{m}_{2}%
,\ldots,\mathbf{m}_{n}$). This fact has a very easy proof. The following fact
is also well-known (\cite[Theorem 3.4.5]{sga}), but less easy:

\begin{theorem}
\label{thm.yjm.poly=0}For each $k\in\left[  n\right]  $, we have
$\prod_{i=-k+1}^{k-1}\left(  J_{k}-i\right)  =0$.
\end{theorem}

When $\mathbf{k}$ is a field of characteristic $0$, this can be reinterpreted
as saying that the linear operator on $\mathbf{k}\left[  S_{n}\right]  $ given
by left multiplication by $J_{k}$ (that is, the operator sending each
$a\in\mathbf{k}\left[  S_{n}\right]  $ to $J_{k}a$) is diagonalizable, and
that all its eigenvalues are integers between $-k+1$ and $k-1$ (inclusive).
This theorem is essentially due to Jucys \cite{Jucys71}, but in the above form
it was first stated in Murphy's 1981 paper \cite{Murphy81}\footnote{He denotes
the $J_{k}$ as $L_{k}$.}; indeed, Murphy shows a stronger result
\cite[(3.8)]{Murphy81} which describes an eigenbasis of this operator and
matches the eigenvectors to the eigenvalues (which can be used to compute
their multiplicities). Unsurprisingly, his eigenbasis relies on the
irreducible representations of $S_{n}$ (the Specht modules). In a later paper
\cite[(5.2)]{Murphy92}, he states Theorem \ref{thm.yjm.poly=0} explicitly
(even in the more general setting of Hecke algebras). A more conservative
variant of Murphy's proof is given by Garsia in \cite[Theorem 2.13]{GarEge20}.
A different proof, also using representations, is given by Lascoux in
\cite[Lemma 43]{Lascou02}\footnote{He denotes the $J_{k}$ as $\xi_{k}$. Note
also that he misspells $\left(  x-n+1\right)  \cdots x\cdots\left(
x+n-1\right)  $ as $\left(  x-n\right)  \cdots x\cdots\left(  x+n\right)  $.}.
A different tradition of proofs of Theorem \ref{thm.yjm.poly=0}, more
self-contained but using some linear algebra, goes back to the work of
Okounkov and Vershik \cite[Theorem 5.1]{VerOko05} (from which the theorem
easily follows, even if it is not stated there); a particularly beautiful
example is Igor Makhlin's proof in \cite{Makhlin-yjm}. Yet, even this proof
trades the representation theory for a use of the spectral theorem (every
symmetric matrix over $\mathbb{R}$ is diagonalizable); while fairly basic, it
is a tool rather alien to the combinatorial essence of the theorem.

In this note, we will give a completely elementary proof of Theorem
\ref{thm.yjm.poly=0}, relying only on a tricky inductive computation and a
positivity trick (Lemma \ref{lem.S.fr}). After that, we will prove the
following theorem:

\begin{theorem}
\label{thm.yjm.n-2}If $n\geq2$, then
\[
\prod_{i=-n+2}^{n-2}\left(  J_{n}-i\right)  =\dfrac{2\left(  2n-3\right)
!}{n!}\sum_{w\in S_{n}\text{ is odd}}w.
\]
(Recall that a permutation $w\in S_{n}$ is said to be \emph{odd} if its sign
is $-1$.)
\end{theorem}

This, too, is not too far away from existing results on the seminormal basis,
though I am not aware of a specific appearance in the literature. Our proof
will again be fully elementary, relying on another positivity trick.

\section{\label{sec.antipode}The antipode and the positivity trick}

Before we come to the proof of Theorem \ref{thm.yjm.poly=0}, we state a simple
lemma about the group algebra of $S_{n}$ that will come in surprisingly handy.

We say that a commutative ring $\mathbf{k}$ is \emph{formally real} if it has
the following property: If $m$ elements $a_{1},a_{2},\ldots,a_{m}$ of
$\mathbf{k}$ satisfy $a_{1}^{2}+a_{2}^{2}+\cdots+a_{m}^{2}=0$, then
$a_{1}=a_{2}=\cdots=a_{m}=0$. In other words, a commutative ring $\mathbf{k}$
is formally real if and only if a (finite) sum of squares of elements of
$\mathbf{k}$ is never $0$ unless all the elements being squared are $0$. For
instance, any (totally) ordered integral domain is formally real (because a
square $a^{2}$ in such a domain is always positive unless $a=0$, and a
nonempty sum of positive elements cannot be $0$). In particular, $\mathbb{Z}$
is formally real. This is all we need in the following.

\begin{noncompile}
The following is easy to see, but no longer needed:

\begin{lemma}
\label{lem.fr.1}Let $\mathbf{k}$ be a formally real commutative ring. Let $N$
be a positive integer. Let $a\in\mathbf{k}$ be such that $Na=0$. Then, $a=0$.
\end{lemma}

\begin{proof}
We have $\underbrace{a^{2}+a^{2}+\cdots+a^{2}}_{N\text{ times}}=Na^{2}%
=\underbrace{Na}_{=0}a=0$. Since $\mathbf{k}$ is formally real, this entails
that $a=a=\cdots=a=0$. Since $N>0$, this means that $a=0$. This proves Lemma
\ref{lem.fr.1}.
\end{proof}
\end{noncompile}

Next, we define a well-known map on the group algebra $\mathbf{k}\left[
S_{n}\right]  $.

We let $S:\mathbf{k}\left[  S_{n}\right]  \rightarrow\mathbf{k}\left[
S_{n}\right]  $ be the $\mathbf{k}$-linear map that sends each permutation
$w\in S_{n}$ to $w^{-1}$. This is well-defined, since $\left(  w\right)
_{w\in S_{n}}$ is a basis of the $\mathbf{k}$-module $\mathbf{k}\left[
S_{n}\right]  $. This map $S$ is called the \emph{antipode} of $\mathbf{k}%
\left[  S_{n}\right]  $.

The following is well-known and easy to check (\cite[Theorem 3.11.14]{sga}):

\begin{theorem}
\label{thm.S.auto}\textbf{(a)} The map $S:\mathbf{k}\left[  S_{n}\right]
\rightarrow\mathbf{k}\left[  S_{n}\right]  $ is a $\mathbf{k}$-algebra
anti-automorphism. \medskip

\textbf{(b)} It is furthermore an involution (i.e., it satisfies $S\circ
S=\operatorname*{id}$).
\end{theorem}

Furthermore, any transposition $t_{i,k}\in S_{n}$ is fixed under the antipode
$S$ (since the definition of $S$ yields $S\left(  t_{i,k}\right)
=t_{i,k}^{-1}=t_{i,k}$). Hence, any sum of transpositions in $\mathbf{k}%
\left[  S_{n}\right]  $ is also fixed under $S$ (since $S$ is $\mathbf{k}%
$-linear). But each Young--Jucys--Murphy element $J_{k}$ (for any $k\in\left[
n\right]  $) is a sum of transpositions $t_{i,k}$, and thus is fixed under $S$
(according to the previous sentence). In other words, we have proved the following:

\begin{lemma}
\label{lem.S.J}For any $k\in\left[  n\right]  $, we have $S\left(
J_{k}\right)  =J_{k}$.
\end{lemma}

Over a formally real commutative ring, we furthermore have the following:

\begin{lemma}
\label{lem.S.fr}Let $\mathbf{k}$ be a formally real commutative ring. Let
$a\in\mathbf{k}\left[  S_{n}\right]  $ be such that $S\left(  a\right)  \cdot
a=0$. Then, $a=0$.
\end{lemma}

\begin{proof}
Expand $a$ in the basis $\left(  w\right)  _{w\in S_{n}}$ of $\mathbf{k}%
\left[  S_{n}\right]  $. That is, write $a$ as
\[
a=\sum_{w\in S_{n}}a_{w}w\ \ \ \ \ \ \ \ \ \ \text{for some scalars }a_{w}%
\in\mathbf{k}.
\]
Then,
\begin{align*}
S\left(  a\right)   &  =S\left(  \sum_{w\in S_{n}}a_{w}w\right)  =\sum_{w\in
S_{n}}a_{w}\underbrace{S\left(  w\right)  }_{\substack{=w^{-1}\\\text{(by the
definition of }S\text{)}}}\ \ \ \ \ \ \ \ \ \ \left(
\begin{array}
[c]{c}%
\text{since the map }S\\
\text{is }\mathbf{k}\text{-linear}%
\end{array}
\right) \\
&  =\sum_{w\in S_{n}}a_{w}w^{-1}=\sum_{v\in S_{n}}a_{v}v^{-1}.
\end{align*}
Multiplying this equality with the equality $a=\sum_{w\in S_{n}}a_{w}w$, we
obtain%
\begin{align*}
S\left(  a\right)  \cdot a  &  =\left(  \sum_{v\in S_{n}}a_{v}v^{-1}\right)
\left(  \sum_{w\in S_{n}}a_{w}w\right)  =\sum_{v\in S_{n}}\ \ \sum_{w\in
S_{n}}\underbrace{a_{v}v^{-1}a_{w}w}_{=a_{v}a_{w}v^{-1}w}\\
&  =\sum_{v\in S_{n}}\ \ \sum_{w\in S_{n}}a_{v}a_{w}v^{-1}w=\sum_{v\in S_{n}%
}\ \ \sum_{u\in S_{n}}a_{v}a_{vu}\underbrace{v^{-1}vu}_{=u}\\
&  \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \left(
\begin{array}
[c]{c}%
\text{here, we have substituted }vu\text{ for }w\text{ in the inner sum,}\\
\text{since the map }S_{n}\rightarrow S_{n},\ u\mapsto vu\text{ (for given
}v\in S_{n}\text{)}\\
\text{is a bijection (because }S_{n}\text{ is a group)}%
\end{array}
\right) \\
&  =\sum_{v\in S_{n}}\ \ \sum_{u\in S_{n}}a_{v}a_{vu}u=\sum_{u\in S_{n}%
}\left(  \sum_{v\in S_{n}}a_{v}a_{vu}\right)  u.
\end{align*}
Thus,%
\[
\sum_{u\in S_{n}}\left(  \sum_{v\in S_{n}}a_{v}a_{vu}\right)  u=S\left(
a\right)  \cdot a=0
\]
(by assumption). Note that the left hand side of this equality is a
$\mathbf{k}$-linear combination of the family $\left(  u\right)  _{u\in S_{n}%
}$ with coefficients $\sum_{v\in S_{n}}a_{v}a_{vu}$. Since the family $\left(
u\right)  _{u\in S_{n}}$ is $\mathbf{k}$-linearly independent (being a basis
of the group algebra $\mathbf{k}\left[  S_{n}\right]  $), this equality thus
entails that all the coefficients $\sum_{v\in S_{n}}a_{v}a_{vu}$ on the left
hand side must be $0$. In other words,%
\[
\sum_{v\in S_{n}}a_{v}a_{vu}=0\ \ \ \ \ \ \ \ \ \ \text{for each }u\in S_{n}.
\]
Applying this to $u=\operatorname*{id}$, we obtain $\sum_{v\in S_{n}}%
a_{v}a_{v\operatorname*{id}}=0$. In other words, $\sum_{v\in S_{n}}a_{v}%
^{2}=0$ (since $a_{v}a_{v\operatorname*{id}}=a_{v}a_{v}=a_{v}^{2}$ for each
$v\in S_{n}$). Since the ring $\mathbf{k}$ is formally real, this entails
that
\begin{equation}
a_{v}=0\ \ \ \ \ \ \ \ \ \ \text{for all }v\in S_{n} \label{pf.lem.S.fr.av=0}%
\end{equation}
(because a (finite) sum of squares of elements of $\mathbf{k}$ is never $0$
unless all the elements being squared are $0$). Therefore,
\[
a=\sum_{w\in S_{n}}\underbrace{a_{w}}_{\substack{=0\\\text{(by
(\ref{pf.lem.S.fr.av=0}))}}}w=\sum_{w\in S_{n}}0w=0.
\]
This proves Lemma \ref{lem.S.fr}.
\end{proof}

\begin{noncompile}
As a consequence of Lemma \ref{lem.S.fr} and Lemma \ref{lem.fr.1}, we obtain:

\begin{lemma}
\label{lem.S.fr1}Let $\mathbf{k}$ be a formally real commutative ring. Let $N$
be a positive integer. Let $a\in\mathbf{k}\left[  S_{n}\right]  $ be such that
$N\cdot S\left(  a\right)  \cdot a=0$. Then, $a=0$.
\end{lemma}

\begin{proof}
Expand $S\left(  a\right)  \cdot a$ in the basis $\left(  w\right)  _{w\in
S_{n}}$ of $\mathbf{k}\left[  S_{n}\right]  $. That is, write $S\left(
a\right)  \cdot a$ as
\[
S\left(  a\right)  \cdot a=\sum_{w\in S_{n}}c_{w}%
w\ \ \ \ \ \ \ \ \ \ \text{for some scalars }c_{w}\in\mathbf{k}.
\]
Then, $N\cdot S\left(  a\right)  \cdot a=N\cdot\sum_{w\in S_{n}}c_{w}%
w=\sum_{w\in S_{n}}Nc_{w}w$, so that%
\[
\sum_{w\in S_{n}}Nc_{w}w=N\cdot S\left(  a\right)  \cdot a=0.
\]
Since the family $\left(  w\right)  _{w\in S_{n}}$ is $\mathbf{k}$-linearly
independent (being a basis of $\mathbf{k}\left[  S_{n}\right]  $), this
equality shows that $Nc_{w}=0$ for all $w\in S_{n}$. Therefore, $c_{w}=0$ for
all $w\in S_{n}$ (by Lemma \ref{lem.fr.1}, applied to $c_{w}$ instead of $a$).
Hence,%
\[
S\left(  a\right)  \cdot a=\sum_{w\in S_{n}}\underbrace{c_{w}}_{=0}%
w=\sum_{w\in S_{n}}0w=0.
\]
Therefore, Lemma \ref{lem.S.fr} yields $a=0$. This proves Lemma
\ref{lem.S.fr1}.
\end{proof}
\end{noncompile}

\section{\label{sec.rec}The recursion lemma}

Now comes the main tool of the proof of Theorem \ref{thm.yjm.poly=0}: a lemma
that I conjectured in
\href{https://mathoverflow.net/questions/420318}{MathOverflow question
\#420318}. First a piece of notation: For each positive integer $k$, we define
the polynomial%
\begin{equation}
p_{k}\left(  t\right)  :=\prod_{i=-k+1}^{k-1}\left(  t-i\right)  \in
\mathbb{Z}\left[  t\right]  . \label{eq.pk}%
\end{equation}
For instance,%
\begin{align*}
p_{1}\left(  t\right)   &  =t;\\
p_{2}\left(  t\right)   &  =\left(  t+1\right)  t\left(  t-1\right)  ;\\
p_{3}\left(  t\right)   &  =\left(  t+2\right)  \left(  t+1\right)  t\left(
t-1\right)  \left(  t-2\right)  ;\\
p_{4}\left(  t\right)   &  =\left(  t+3\right)  \left(  t+2\right)  \left(
t+1\right)  t\left(  t-1\right)  \left(  t-2\right)  \left(  t-3\right)  .
\end{align*}


Before we state our main lemma, we shall show two easy properties of these
polynomials $p_{k}$:

\begin{lemma}
\label{lem.pk.odd}Let $k$ be a positive integer. Then, the polynomial
$p_{k}\in\mathbb{Z}\left[  t\right]  $ is odd, i.e., is a $\mathbb{Z}$-linear
combination of the powers $t^{m}$ for odd $m$.
\end{lemma}

\begin{proof}
By definition of $p_{k}$, we have%
\begin{align}
p_{k}\left(  t\right)   &  =\prod_{i=-k+1}^{k-1}\left(  t-i\right)  =\left(
\prod_{i=-k+1}^{-1}\left(  t-i\right)  \right)  \left(  t-0\right)  \left(
\prod_{i=1}^{k-1}\left(  t-i\right)  \right) \nonumber\\
&  \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \left(
\begin{array}
[c]{c}%
\text{here, we have broken up the product into}\\
\text{three parts: the product of the factors for }i<0\text{, the}\\
\text{factor for }i=0\text{, and the product of the factors for }i>0
\end{array}
\right) \nonumber\\
&  =\left(  \prod_{i=1}^{k-1}\underbrace{\left(  t-\left(  -i\right)  \right)
}_{=t+i}\right)  \underbrace{\left(  t-0\right)  }_{=t}\left(  \prod
_{i=1}^{k-1}\left(  t-i\right)  \right) \nonumber\\
&  \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \left(  \text{here, we have
substituted }-i\text{ for }i\text{ in the first product}\right) \nonumber\\
&  =\left(  \prod_{i=1}^{k-1}\left(  t+i\right)  \right)  t\left(  \prod
_{i=1}^{k-1}\left(  t-i\right)  \right)  =t\underbrace{\left(  \prod
_{i=1}^{k-1}\left(  t+i\right)  \right)  \left(  \prod_{i=1}^{k-1}\left(
t-i\right)  \right)  }_{=\prod_{i=1}^{k-1}\left(  \left(  t+i\right)  \left(
t-i\right)  \right)  }\nonumber\\
&  =t\prod_{i=1}^{k-1}\underbrace{\left(  \left(  t+i\right)  \left(
t-i\right)  \right)  }_{=t^{2}-i^{2}}=t\prod_{i=1}^{k-1}\left(  t^{2}%
-i^{2}\right)  . \label{pf.lem.pk.odd.5}%
\end{align}
Clearly, the product $\prod_{i=1}^{k-1}\left(  t^{2}-i^{2}\right)  $ is a
polynomial in $t^{2}$. In other words, it can be written as
\begin{equation}
\prod_{i=1}^{k-1}\left(  t^{2}-i^{2}\right)  =\sum_{s=0}^{r}a_{s}\left(
t^{2}\right)  ^{s} \label{pf.lem.pk.odd.7}%
\end{equation}
for some $r\in\mathbb{N}$ and some coefficients $a_{0},a_{1},\ldots,a_{r}%
\in\mathbb{Z}$. Consider these $r$ and $a_{0},a_{1},\ldots,a_{r}$. Now,
substituting (\ref{pf.lem.pk.odd.7}) into (\ref{pf.lem.pk.odd.5}), we find%
\[
p_{k}\left(  t\right)  =t\sum_{s=0}^{r}a_{s}\left(  t^{2}\right)  ^{s}%
=\sum_{s=0}^{r}a_{s}\underbrace{t\left(  t^{2}\right)  ^{s}}_{=t^{2s+1}}%
=\sum_{s=0}^{r}a_{s}t^{2s+1}.
\]
This shows that $p_{k}\left(  t\right)  $ is a $\mathbb{Z}$-linear combination
of odd powers of $t$ (since $2s+1$ is always odd when $s\in\mathbb{N}$). In
other words, $p_{k}\left(  t\right)  $ is an odd polynomial of $t$. This
proves Lemma \ref{lem.pk.odd}.
\end{proof}

\begin{lemma}
\label{lem.pk.-1rec}Let $k$ be a positive integer. Then,%
\begin{equation}
p_{k+1}\left(  t\right)  =\left(  t+k\right)  \left(  t-k\right)  p_{k}\left(
t\right)  \label{eq.lem.pk.-1rec.0}%
\end{equation}
and%
\begin{equation}
p_{k+1}\left(  t\right)  =\left(  t+k\right)  \left(  t+k-1\right)
p_{k}\left(  t-1\right)  . \label{eq.lem.pk.-1rec.1}%
\end{equation}

\end{lemma}

\begin{proof}
The definition of $p_{k}$ yields $p_{k}\left(  t\right)  =\prod_{i=-k+1}%
^{k-1}\left(  t-i\right)  $. Substituting $t-1$ for $t$ in this equality, we
obtain%
\begin{align}
p_{k}\left(  t-1\right)   &  =\prod_{i=-k+1}^{k-1}\underbrace{\left(  \left(
t-1\right)  -i\right)  }_{=t-\left(  i+1\right)  }=\prod_{i=-k+1}^{k-1}\left(
t-\left(  i+1\right)  \right) \nonumber\\
&  =\prod_{i=-k+2}^{k}\left(  t-i\right)  \label{pf.lem.pk.-1rec.1}%
\end{align}
(here, we have substituted $i$ for $i+1$ in the product).

The definition of $p_{k+1}$ yields%
\begin{align*}
p_{k+1}\left(  t\right)   &  =\prod_{i=-\left(  k+1\right)  +1}^{\left(
k+1\right)  -1}\left(  t-i\right)  =\prod_{i=-k}^{k}\left(  t-i\right)
\ \ \ \ \ \ \ \ \ \ \left(
\begin{array}
[c]{c}%
\text{since }-\left(  k+1\right)  +1=-k\\
\text{and }\left(  k+1\right)  -1=k
\end{array}
\right) \\
&  =\left(  t-\left(  -k\right)  \right)  \left(  \prod_{i=-k+1}^{k-1}\left(
t-i\right)  \right)  \left(  t-k\right)
\end{align*}
(here, we have split off the factors for $i=-k$ and for $i=k$ from the
product). Thus,%
\begin{align*}
p_{k+1}\left(  t\right)   &  =\underbrace{\left(  t-\left(  -k\right)
\right)  }_{=t+k}\underbrace{\left(  \prod_{i=-k+1}^{k-1}\left(  t-i\right)
\right)  }_{\substack{=p_{k}\left(  t\right)  \\\text{(by the definition of
}p_{k}\text{)}}}\left(  t-k\right) \\
&  =\left(  t+k\right)  \cdot p_{k}\left(  t\right)  \cdot\left(  t-k\right)
=\left(  t+k\right)  \left(  t-k\right)  p_{k}\left(  t\right)  ,
\end{align*}
which proves (\ref{eq.lem.pk.-1rec.0}).

Furthermore, as we have already seen,%
\[
p_{k+1}\left(  t\right)  =\prod_{i=-k}^{k}\left(  t-i\right)  =\left(
t-\left(  -k\right)  \right)  \left(  t-\left(  -k+1\right)  \right)
\prod_{i=-k+2}^{k}\left(  t-i\right)
\]
(here, we have split off the factors for $i=-k$ and for $i=-k+1$ from the
product). Thus,%
\[
p_{k+1}\left(  t\right)  =\underbrace{\left(  t-\left(  -k\right)  \right)
}_{=t+k}\underbrace{\left(  t-\left(  -k+1\right)  \right)  }_{=t+k-1}%
\underbrace{\prod_{i=-k+2}^{k}\left(  t-i\right)  }_{\substack{=p_{k}\left(
t-1\right)  \\\text{(by (\ref{pf.lem.pk.-1rec.1}))}}}=\left(  t+k\right)
\left(  t+k-1\right)  p_{k}\left(  t-1\right)  .
\]
This proves (\ref{eq.lem.pk.-1rec.1}). Thus the proof of Lemma
\ref{lem.pk.-1rec} is complete.
\end{proof}

We shall now state the crucial lemma:

\begin{lemma}
\label{lem.xys}Let $k$ be a positive integer. Let $x,y,s$ be three elements of
a ring $R$ (not necessarily commutative) that satisfy the conditions
\begin{align}
xy  &  =yx,\label{eq.lem.xys.xy}\\
s^{2}  &  =1,\label{eq.lem.xys.s}\\
sy  &  =xs+1,\label{eq.lem.xys.sy}\\
p_{k}\left(  x\right)   &  =0. \label{eq.lem.xys.pkx}%
\end{align}
Then,%
\begin{equation}
p_{k}\left(  y\right)  \cdot p_{k+1}\left(  y\right)  =0
\label{eq.lem.xys.2pkpk+1}%
\end{equation}
and
\begin{equation}
p_{k+1}^{2}\left(  y\right)  =0. \label{eq.lem.xys.2pk+12}%
\end{equation}

\end{lemma}

\begin{proof}
The condition (\ref{eq.lem.xys.xy}) shows that the elements $x$ and $y$ of $R$
commute. Thus, the $\mathbb{Z}$-subalgebra of $R$ generated by $x$ and $y$ is
commutative. Let us denote this commutative $\mathbb{Z}$-subalgebra by $C$. Of
course, $x,y\in C$.

From $s^{2}=1$, we obtain $s^{2}ys=1ys=ys$, so that%
\begin{align}
ys  &  =s^{2}ys=s\underbrace{sy}_{\substack{=xs+1\\\text{(by
(\ref{eq.lem.xys.sy}))}}}s=s\left(  xs+1\right)  s=sx\underbrace{ss}%
_{=s^{2}=1}+\underbrace{ss}_{=s^{2}=1}\nonumber\\
&  =sx+1. \label{pf.lem.xys.ys}%
\end{align}


There is a certain symmetry in our situation: If we read all the products in
$R$ backwards (i.e., replace each product $r_{1}r_{2}\cdots r_{k}$ by
$r_{k}r_{k-1}\cdots r_{1}$), then the conditions (\ref{eq.lem.xys.xy}),
(\ref{eq.lem.xys.s}), (\ref{eq.lem.xys.sy}) and (\ref{eq.lem.xys.pkx}) remain
true. Indeed, the equalities (\ref{eq.lem.xys.s}) and (\ref{eq.lem.xys.pkx})
remain unchanged because they only contain polynomials of a single element
($s$ or $x$, respectively); the equality (\ref{eq.lem.xys.xy}) turns into
$yx=xy$, which is equivalent to it; and finally, the equality
(\ref{eq.lem.xys.sy}) turns into (\ref{pf.lem.xys.ys}), which we know to be
true. This symmetry will be useful to us later; we call it the \emph{reversal
symmetry}.

Now we claim the following:

\begin{statement}
\textit{Claim 1:} For any polynomial $f\in\mathbb{Z}\left[  t\right]  $, we
have%
\[
f\left(  y\right)  -f\left(  x\right)  =\left(  sf\left(  y\right)  -f\left(
x\right)  s\right)  \left(  y-x\right)  .
\]

\end{statement}

\begin{proof}
[Proof of Claim 1.]Both sides of this equality are $\mathbb{Z}$-linear in $f$.
Thus, by linearity, we can WLOG assume that $f$ is a monomial $t^{m}$ for some
$m\in\mathbb{N}$ (since any polynomial $f\in\mathbb{Z}\left[  t\right]  $ is a
$\mathbb{Z}$-linear combination of monomials). In other words, it suffices to
prove that%
\begin{equation}
y^{m}-x^{m}=\left(  sy^{m}-x^{m}s\right)  \left(  y-x\right)
\label{pf.lem.xys.c1.m}%
\end{equation}
for each $m\in\mathbb{N}$.

So let us prove (\ref{pf.lem.xys.c1.m}). We induct on $m$:

\textit{Base case:} For $m=0$, the equality (\ref{pf.lem.xys.c1.m}) holds
because both of its sides are $0$.

\textit{Induction step:} Let $m\in\mathbb{N}$. Assume (as the induction
hypothesis) that (\ref{pf.lem.xys.c1.m}) holds for $m$. We must prove that
(\ref{pf.lem.xys.c1.m}) also holds for $m+1$ instead of $m$. That is, we must
prove that $y^{m+1}-x^{m+1}=\left(  sy^{m+1}-x^{m+1}s\right)  \left(
y-x\right)  $. But this follows from%
\begin{align*}
&  \underbrace{\left(  sy^{m+1}-x^{m+1}s\right)  }_{\substack{=sy^{m}%
y-x^{m}xs\\=\left(  sy^{m}-x^{m}s\right)  y+x^{m}\left(  sy-xs\right)
}}\left(  y-x\right) \\
&  =\left(  \left(  sy^{m}-x^{m}s\right)  y+x^{m}\left(  sy-xs\right)
\right)  \left(  y-x\right) \\
&  =\left(  sy^{m}-x^{m}s\right)  \underbrace{y\left(  y-x\right)
}_{\substack{=\left(  y-x\right)  y\\\text{(since }x\text{ and }y\text{ belong
to}\\\text{the commutative ring }C\text{)}}}+\,x^{m}\underbrace{\left(
sy-xs\right)  }_{\substack{=1\\\text{(by (\ref{eq.lem.xys.sy}))}}}\left(
y-x\right) \\
&  =\underbrace{\left(  sy^{m}-x^{m}s\right)  \left(  y-x\right)
}_{\substack{=y^{m}-x^{m}\\\text{(by (\ref{pf.lem.xys.c1.m}),}\\\text{since we
assumed that (\ref{pf.lem.xys.c1.m})}\\\text{holds for }m\text{)}}%
}y+x^{m}\left(  y-x\right) \\
&  =\left(  y^{m}-x^{m}\right)  y+x^{m}\left(  y-x\right)  =y^{m}%
y-x^{m}x=y^{m+1}-x^{m+1}.
\end{align*}
Thus, the induction step is complete, and (\ref{pf.lem.xys.c1.m}) is proved.
Hence, Claim 1 follows.
\end{proof}

\begin{statement}
\textit{Claim 2:} For any polynomial $f\in\mathbb{Z}\left[  t\right]  $, we
have%
\[
f\left(  y\right)  -f\left(  x\right)  =\left(  y-x\right)  \left(  f\left(
y\right)  s-sf\left(  x\right)  \right)  .
\]

\end{statement}

\begin{proof}
[Proof of Claim 2.]Reversal symmetry shows that if we read all the products in
Claim 1 backwards, then we still obtain a true fact. But this fact is
precisely Claim 2.

(To put it differently: A proof of Claim 2 can be obtained from the above
proof of Claim 1 by reading all products backwards, and by using
(\ref{pf.lem.xys.ys}) instead of (\ref{eq.lem.xys.sy}).)
\end{proof}

Now, define two elements%
\[
u:=p_{k}\left(  y\right)  \in C\ \ \ \ \ \ \ \ \ \ \left(  \text{since }y\in
C\right)
\]
and
\[
d:=y-x\in C\ \ \ \ \ \ \ \ \ \ \left(  \text{since }x,y\in C\right)  .
\]
Thus, $du=ud$ (since $d$ and $u$ both lie in the commutative ring $C$).

Now we claim:

\begin{statement}
\textit{Claim 3:} We have%
\[
su=ud=du=us.
\]

\end{statement}

\begin{proof}
[Proof of Claim 3.]Applying Claim 1 to $f=p_{k}$, we obtain%
\[
p_{k}\left(  y\right)  -p_{k}\left(  x\right)  =\left(  sp_{k}\left(
y\right)  -p_{k}\left(  x\right)  s\right)  \left(  y-x\right)  .
\]
Since $p_{k}\left(  x\right)  =0$ (by (\ref{eq.lem.xys.pkx})) and
$p_{k}\left(  y\right)  =u$ (by the definition of $u$) and $y-x=d$ (by the
definition of $d$), we can rewrite this as%
\[
u-0=\left(  su-0s\right)  d.
\]
In other words, $u=sud$. Multiplying this equality by $s$ from the left, we
find%
\begin{equation}
su=\underbrace{ss}_{=s^{2}=1}ud=ud. \label{pf.lem.xys.c3.4}%
\end{equation}
By reversal symmetry, the same must hold if we read all the products
backwards; that is, we have%
\begin{equation}
us=du. \label{pf.lem.xys.c3.5}%
\end{equation}
(Alternatively, this can be obtained from Claim 2 in the same way as
(\ref{pf.lem.xys.c3.4}) was derived from Claim 1.) Recall that $du=ud$, so
that $ud=du$. Altogether,%
\[
su=ud=du=us\ \ \ \ \ \ \ \ \ \ \left(  \text{by (\ref{pf.lem.xys.c3.5}%
)}\right)  .
\]
This proves Claim 3.
\end{proof}

\begin{statement}
\textit{Claim 4:} We have $d^{2}u=u$.
\end{statement}

\begin{proof}
[Proof of Claim 4.]Claim 3 yields $du=us$. Thus,%
\[
d^{2}u=d\underbrace{du}_{=us}=\underbrace{du}_{=us}s=u\underbrace{ss}%
_{=s^{2}=1}=u.
\]
This proves Claim 4.
\end{proof}

\begin{statement}
\textit{Claim 5:} We have $\left(  dy-1\right)  u=dxu$.
\end{statement}

\begin{proof}
[Proof of Claim 5.]We have
\begin{align*}
\left(  dy-1\right)  u-dxu  &  =dyu-u-dxu=\underbrace{dyu-dxu}_{=d\left(
y-x\right)  u}-\,u\\
&  =d\underbrace{\left(  y-x\right)  }_{\substack{=d\\\text{(by the definition
of }d\text{)}}}u-u=\underbrace{ddu}_{\substack{=d^{2}u=u\\\text{(by Claim 4)}%
}}-\,u=u-u=0.
\end{align*}
That is, $\left(  dy-1\right)  u=dxu$. This proves Claim 5.
\end{proof}

\begin{statement}
\textit{Claim 6:} For any polynomial $f\in\mathbb{Z}\left[  t\right]  $, we
have%
\[
f\left(  dy-1\right)  \cdot u=f\left(  dx\right)  \cdot u.
\]

\end{statement}

\begin{proof}
[Proof of Claim 6.]Both sides of this equality are $\mathbb{Z}$-linear in $f$.
Thus, it suffices to prove this equality in the case when $f$ is a monomial
$t^{m}$ for some $m\in\mathbb{N}$. In other words, it suffices to prove that%
\begin{equation}
\left(  dy-1\right)  ^{m}\cdot u=\left(  dx\right)  ^{m}\cdot u
\label{pf.lem.xys.c6.m}%
\end{equation}
for each $m\in\mathbb{N}$. We shall prove (\ref{pf.lem.xys.c6.m}) by induction
on $m$:

\textit{Base case:} For $m=0$, the equality (\ref{pf.lem.xys.c6.m}) is simply
saying that $u=u$, which is clearly true.

\textit{Induction step:} Let $m\in\mathbb{N}$. Assume (as the induction
hypothesis) that $\left(  dy-1\right)  ^{m}\cdot u=\left(  dx\right)
^{m}\cdot u$. We must then prove that $\left(  dy-1\right)  ^{m+1}\cdot
u=\left(  dx\right)  ^{m+1}\cdot u$.

The elements $d,x,u$ all lie in the commutative ring $C$, and thus all
commute. Hence, $dxu=udx$. Now,%
\begin{align*}
\underbrace{\left(  dy-1\right)  ^{m+1}}_{=\left(  dy-1\right)  ^{m}%
\cdot\left(  dy-1\right)  }\cdot\,u  &  =\left(  dy-1\right)  ^{m}%
\cdot\underbrace{\left(  dy-1\right)  u}_{\substack{=dxu\\\text{(by Claim 5)}%
}}=\left(  dy-1\right)  ^{m}\cdot\underbrace{dxu}_{=udx}\\
&  =\underbrace{\left(  dy-1\right)  ^{m}\cdot u}_{\substack{=\left(
dx\right)  ^{m}\cdot u\\\text{(by the induction hypothesis)}}}dx=\left(
dx\right)  ^{m}\cdot\underbrace{udx}_{\substack{=dxu\\\text{(since
}dxu=udx\text{)}}}\\
&  =\underbrace{\left(  dx\right)  ^{m}\cdot dx}_{=\left(  dx\right)  ^{m+1}%
}u=\left(  dx\right)  ^{m+1}\cdot u.
\end{align*}
This completes the induction step. Thus, (\ref{pf.lem.xys.c6.m}) is proved by
induction. Thus, the proof of Claim 6 is complete.
\end{proof}

\begin{statement}
\textit{Claim 7:} For any even $m\in\mathbb{N}$, we have $d^{m}u=u$.
\end{statement}

\begin{proof}
[Proof of Claim 7.]In other words, we must show that $d^{2i}u=u$ for each
$i\in\mathbb{N}$ (since any even $m\in\mathbb{N}$ can be written as $2i$ for
some $i\in\mathbb{N}$). But this follows by a simple induction on $i$. (The
\textit{base case} $i=0$ is obvious. The \textit{induction step} from $i$ to
$i+1$ proceeds by assuming that $d^{2i}u=u$, and arguing that
$\underbrace{d^{2\left(  i+1\right)  }}_{=d^{2i+2}=d^{2i}d^{2}}u=d^{2i}%
\underbrace{d^{2}u}_{\substack{=u\\\text{(by Claim 4)}}}=d^{2i}u=u$.) Thus,
Claim 7 follows.
\end{proof}

\begin{statement}
\textit{Claim 8:} For any odd polynomial $f\in\mathbb{Z}\left[  t\right]  $,
we have%
\[
f\left(  y\right)  u=f\left(  dy\right)  du.
\]

\end{statement}

\begin{proof}
[Proof of Claim 8.]Both sides of this equality are $\mathbb{Z}$-linear in $f$.
Thus, it suffices to prove this equality in the case when $f$ is a monomial
$t^{m}$ for some odd $m\in\mathbb{N}$ (since any odd polynomial $f\in
\mathbb{Z}\left[  t\right]  $ is a $\mathbb{Z}$-linear combination of such
monomials). In other words, it suffices to prove that%
\begin{equation}
y^{m}u=\left(  dy\right)  ^{m}du \label{pf.lem.xys.c7.g}%
\end{equation}
for each odd $m\in\mathbb{N}$.

So let us do this. Let $m\in\mathbb{N}$ be odd. Then, $m+1$ is even, so that
Claim 7 (applied to $m+1$ instead of $m$) yields $d^{m+1}u=u$. But the
elements $y,u,d$ all lie in the commutative ring $C$, so all their products
and powers commute. Hence, $\left(  dy\right)  ^{m}=d^{m}y^{m}=y^{m}d^{m}$ and
therefore%
\[
\left(  dy\right)  ^{m}du=y^{m}\underbrace{d^{m}d}_{=d^{m+1}}u=y^{m}%
\underbrace{d^{m+1}u}_{=u}=y^{m}u.
\]
This proves (\ref{pf.lem.xys.c7.g}). Thus, the proof of Claim 8 is complete.
\end{proof}

\begin{statement}
\textit{Claim 9:} For any odd polynomial $f\in\mathbb{Z}\left[  t\right]  $,
we have%
\[
f\left(  x\right)  u=f\left(  dx\right)  du.
\]

\end{statement}

\begin{proof}
[Proof of Claim 9.]Analogous to Claim 8, just using $x$ instead of $y$.
\end{proof}

Now, Lemma \ref{lem.pk.odd} shows that the polynomial $p_{k}$ is odd. Hence,
Claim 9 (applied to $f=p_{k}$) yields $p_{k}\left(  x\right)  u=p_{k}\left(
dx\right)  du$. Thus,%
\begin{equation}
p_{k}\left(  dx\right)  du=\underbrace{p_{k}\left(  x\right)  }%
_{\substack{=0\\\text{(by (\ref{eq.lem.xys.pkx}))}}}u=0.
\label{pf.lem.xys.pkdxdu}%
\end{equation}


But $ud=du$ (since both $d$ and $u$ lie in the commutative ring $C$) and thus
$dud=ddu=d^{2}u=u$ (by Claim 4), so that $u=dud$. Hence,%
\begin{equation}
p_{k}\left(  dx\right)  \cdot\underbrace{u}_{=dud}=\underbrace{p_{k}\left(
dx\right)  du}_{\substack{=0\\\text{(by (\ref{pf.lem.xys.pkdxdu}))}}}d=0.
\label{pf.lem.xys.pkdxu}%
\end{equation}


On the other hand, Lemma \ref{lem.pk.odd} (applied to $k+1$ instead of $k$)
shows that the polynomial $p_{k+1}$ is odd. Hence, Claim 8 (applied to
$f=p_{k+1}$) yields%
\begin{equation}
p_{k+1}\left(  y\right)  u=p_{k+1}\left(  dy\right)  du=p_{k+1}\left(
dy\right)  ud \label{pf.lem.xys.pk+1yu}%
\end{equation}
(since $du=ud$).

Substituting $dy$ for $t$ in the equality (\ref{eq.lem.pk.-1rec.1}), we find%
\[
p_{k+1}\left(  dy\right)  =\left(  dy+k\right)  \left(  dy+k-1\right)
p_{k}\left(  dy-1\right)  .
\]
Multiplying both sides of this equality by $u$, we obtain%
\begin{align*}
p_{k+1}\left(  dy\right)  \cdot u  &  =\left(  dy+k\right)  \left(
dy+k-1\right)  \underbrace{p_{k}\left(  dy-1\right)  \cdot u}%
_{\substack{=p_{k}\left(  dx\right)  \cdot u\\\text{(by Claim 6, applied to
}f=p_{k}\text{)}}}\\
&  =\left(  dy+k\right)  \left(  dy+k-1\right)  \underbrace{p_{k}\left(
dx\right)  \cdot u}_{\substack{=0\\\text{(by (\ref{pf.lem.xys.pkdxu}))}}}=0.
\end{align*}
Hence, (\ref{pf.lem.xys.pk+1yu}) becomes%
\[
p_{k+1}\left(  y\right)  u=p_{k+1}\left(  dy\right)  ud=\underbrace{p_{k+1}%
\left(  dy\right)  \cdot u}_{=0}\cdot\,d=0.
\]
In view of $u=p_{k}\left(  y\right)  $, we can rewrite this as%
\[
p_{k+1}\left(  y\right)  \cdot p_{k}\left(  y\right)  =0.
\]
Since $p_{k}\left(  y\right)  $ and $p_{k+1}\left(  y\right)  $ both lie in
the commutative ring $C$ (since $y\in C$), we have%
\[
p_{k}\left(  y\right)  \cdot p_{k+1}\left(  y\right)  =p_{k+1}\left(
y\right)  \cdot p_{k}\left(  y\right)  =0.
\]
This proves (\ref{eq.lem.xys.2pkpk+1}).

Furthermore, substituting $y$ for $t$ in the equality (\ref{eq.lem.pk.-1rec.0}%
), we obtain%
\[
p_{k+1}\left(  y\right)  =\left(  y+k\right)  \left(  y-k\right)  p_{k}\left(
y\right)  .
\]
Now,%
\[
p_{k+1}^{2}\left(  y\right)  =\underbrace{p_{k+1}\left(  y\right)  }_{=\left(
y+k\right)  \left(  y-k\right)  p_{k}\left(  y\right)  }\cdot\,p_{k+1}\left(
y\right)  =\left(  y+k\right)  \left(  y-k\right)  \cdot\underbrace{p_{k}%
\left(  y\right)  \cdot p_{k+1}\left(  y\right)  }_{\substack{=0\\\text{(by
(\ref{eq.lem.xys.2pkpk+1}))}}}=0.
\]
This proves (\ref{eq.lem.xys.2pk+12}). Thus, Lemma \ref{lem.xys} is proved.
\end{proof}

The above proof has been obtained in collaboration with GPT-5.4 and Claude
Opus 4.6. Neither model came up with a correct proof on its own; both made
repeated mistakes of the \textquotedblleft division by zero\textquotedblright%
\ kind (e.g., dividing by $y-x$ or by $y-x-1$, neither of which is guaranteed
to be invertible), along with occasionally more basic computational mistakes.
Yet, the ideas of Claim 1 and of studying the element $u=p_{k}\left(
y\right)  $ were suggested by the models.

We note that $p_{k+1}\left(  y\right)  $ is not always $0$ in the general
setup of Lemma \ref{lem.xys}; counterexamples can be computed using
Gr\"{o}bner bases (see \url{https://mathoverflow.net/questions/420318} ).

\section{\label{sec.proof=0}Proving Theorem \ref{thm.yjm.poly=0}}

We are now close to proving Theorem \ref{thm.yjm.poly=0} by induction on $k$.
In the induction step from $k$ to $k+1$, we shall apply Lemma \ref{lem.xys} to
$R=\mathbb{Z}\left[  S_{n}\right]  $ and $s=t_{k,k+1}$ and $x=J_{k}$ and
$y=J_{k+1}$. In order to justify this, we need the following:

\begin{lemma}
\label{lem.yjm.sy}Let $k\in\left[  n-1\right]  $. Set $s_{k}:=t_{k,k+1}\in
S_{n}$. Then, in $\mathbf{k}\left[  S_{n}\right]  $, we have%
\[
s_{k}J_{k+1}=J_{k}s_{k}+1.
\]

\end{lemma}

\begin{proof}
It is easy to see that each $i\in\left[  k-1\right]  $ satisfies%
\begin{equation}
s_{k}t_{i,k+1}=t_{i,k}s_{k} \label{pf.lem.yjm.sy.cyc}%
\end{equation}
(in fact, both sides of this equality equal the $3$-cycle $\operatorname*{cyc}%
\nolimits_{i,k,k+1}\in S_{n}$ that sends the elements $i,k,k+1$ to $k,k+1,i$
and leaves all other elements of $\left[  n\right]  $ unchanged).

Furthermore, $s_{k}=t_{k,k+1}$, so that $s_{k}t_{k,k+1}=t_{k,k+1}%
t_{k,k+1}=t_{k,k+1}^{2}=\operatorname*{id}$ (since $t_{k,k+1}$ is a
transposition, and thus squares to the identity).

By the definition of $J_{k}$, we have $J_{k}=\sum_{i=1}^{k-1}t_{i,k}$. Hence,%
\begin{equation}
J_{k}s_{k}=\left(  \sum_{i=1}^{k-1}t_{i,k}\right)  s_{k}=\sum_{i=1}%
^{k-1}t_{i,k}s_{k}. \label{pf.lem.yjm.sy.2}%
\end{equation}


By the definition of $J_{k+1}$, we have%
\[
J_{k+1}=\sum_{i=1}^{\left(  k+1\right)  -1}t_{i,k+1}=\sum_{i=1}^{k}%
t_{i,k+1}=\sum_{i=1}^{k-1}t_{i,k+1}+t_{k,k+1}%
\]
(here, we have split off the addend for $i=k$ from the sum). Hence,%
\begin{align*}
s_{k}J_{k+1}  &  =s_{k}\left(  \sum_{i=1}^{k-1}t_{i,k+1}+t_{k,k+1}\right)
=\sum_{i=1}^{k-1}\underbrace{s_{k}t_{i,k+1}}_{\substack{=t_{i,k}%
s_{k}\\\text{(by (\ref{pf.lem.yjm.sy.cyc}))}}}+\underbrace{s_{k}t_{k,k+1}%
}_{=\operatorname*{id}=1}=\underbrace{\sum_{i=1}^{k-1}t_{i,k}s_{k}%
}_{\substack{=J_{k}s_{k}\\\text{(by (\ref{pf.lem.yjm.sy.2}))}}}+\,1\\
&  =J_{k}s_{k}+1.
\end{align*}
This proves Lemma \ref{lem.yjm.sy}.
\end{proof}

\begin{proof}
[Proof of Theorem \ref{thm.yjm.poly=0}.]We must prove that $\prod
_{i=-k+1}^{k-1}\left(  J_{k}-i\right)  =0$ for each $k\in\left[  n\right]  $.
Let us first prove this in the case when $\mathbf{k}=\mathbb{Z}$. Thus, we
assume that $\mathbf{k}=\mathbb{Z}$.

We must prove that $\prod_{i=-k+1}^{k-1}\left(  J_{k}-i\right)  =0$ for each
$k\in\left[  n\right]  $. In other words, we must prove that
\begin{equation}
p_{k}\left(  J_{k}\right)  =0\ \ \ \ \ \ \ \ \ \ \text{for each }k\in\left[
n\right]  \label{pf.thm.yjm.poly=0.pk}%
\end{equation}
(since the definition of $p_{k}$ yields $p_{k}\left(  J_{k}\right)
=\prod_{i=-k+1}^{k-1}\left(  J_{k}-i\right)  $).

We shall prove (\ref{pf.thm.yjm.poly=0.pk}) by induction on $k$:

\textit{Base case:} For $k=1$, we have $p_{k}\left(  t\right)  =p_{1}\left(
t\right)  =t$ and thus $p_{k}\left(  J_{k}\right)  =J_{k}=J_{1}=0$. Hence,
(\ref{pf.thm.yjm.poly=0.pk}) is proved for $k=1$.

\textit{Induction step:} Fix $k\in\left[  n-1\right]  $. Assume (as the
induction hypothesis) that (\ref{pf.thm.yjm.poly=0.pk}) holds for $k$. We must
prove that (\ref{pf.thm.yjm.poly=0.pk}) also holds for $k+1$ instead of $k$.
In other words, we must prove that $p_{k+1}\left(  J_{k+1}\right)  =0$.

Our induction hypothesis says that $p_{k}\left(  J_{k}\right)  =0$.

Set $s_{k}:=t_{k,k+1}\in S_{n}$. Then, $s_{k}^{2}=1$ (since $s_{k}=t_{k,k+1}$
is a transposition) and $J_{k}J_{k+1}=J_{k+1}J_{k}$ (since the elements
$J_{1},J_{2},\ldots,J_{n}$ commute) and $s_{k}J_{k+1}=J_{k}s_{k}+1$ (by Lemma
\ref{lem.yjm.sy}). Therefore, Lemma \ref{lem.xys} (applied to $R=\mathbf{k}%
\left[  S_{n}\right]  $ and $x=J_{k}$ and $y=J_{k+1}$ and $s=s_{k}$) yields%
\[
p_{k}\left(  J_{k+1}\right)  \cdot p_{k+1}\left(  J_{k+1}\right)  =0
\]
and
\begin{equation}
p_{k+1}^{2}\left(  J_{k+1}\right)  =0. \label{pf.thm.yjm.poly=0.2pk+12}%
\end{equation}


On the other hand, Lemma \ref{lem.S.J} (applied to $k+1$ instead of $k$)
yields $S\left(  J_{k+1}\right)  =J_{k+1}$. But $S$ is a $\mathbf{k}$-algebra
anti-morphism (by Theorem \ref{thm.S.auto} \textbf{(a)}); thus, each
$a\in\mathbf{k}\left[  S_{n}\right]  $ and each polynomial $f\in
\mathbb{Z}\left[  t\right]  $ satisfy $S\left(  f\left(  a\right)  \right)
=f\left(  S\left(  a\right)  \right)  $ (since $\mathbf{k}$-algebra
anti-morphisms respect polynomials, just like $\mathbf{k}$-algebra morphisms
do). Applying this to $a=J_{k+1}$ and $f=p_{k+1}$, we obtain%
\[
S\left(  p_{k+1}\left(  J_{k+1}\right)  \right)  =p_{k+1}\left(
\underbrace{S\left(  J_{k+1}\right)  }_{\substack{=J_{k+1}}}\right)
=p_{k+1}\left(  J_{k+1}\right)  .
\]
Therefore,%
\begin{align*}
\underbrace{S\left(  p_{k+1}\left(  J_{k+1}\right)  \right)  }_{=p_{k+1}%
\left(  J_{k+1}\right)  }\cdot\,p_{k+1}\left(  J_{k+1}\right)   &
=p_{k+1}\left(  J_{k+1}\right)  \cdot p_{k+1}\left(  J_{k+1}\right)  =\left(
p_{k+1}\left(  J_{k+1}\right)  \right)  ^{2}\\
&  =p_{k+1}^{2}\left(  J_{k+1}\right)  =0\ \ \ \ \ \ \ \ \ \ \left(  \text{by
(\ref{pf.thm.yjm.poly=0.2pk+12})}\right)  .
\end{align*}
Therefore, Lemma \ref{lem.S.fr} (applied to $a=p_{k+1}\left(  J_{k+1}\right)
$) yields
\[
p_{k+1}\left(  J_{k+1}\right)  =0
\]
(since the ring $\mathbf{k}=\mathbb{Z}$ is formally real). This completes the
induction step. Thus, (\ref{pf.thm.yjm.poly=0.pk}) is proved by induction.

As we said above, this completes the proof of Theorem \ref{thm.yjm.poly=0} for
$\mathbf{k}=\mathbb{Z}$. In other words, we have now proved that for each
$k\in\left[  n\right]  $, we have%
\begin{equation}
\prod_{i=-k+1}^{k-1}\left(  J_{k}-i\right)  =0\ \ \ \ \ \ \ \ \ \ \text{in
}\mathbb{Z}\left[  S_{n}\right]  . \label{pf.thm.yjm.poly=0.Z}%
\end{equation}


Now let us return to the general case, in which $\mathbf{k}$ is an arbitrary
commutative ring. There is a canonical ring morphism $g:\mathbb{Z}%
\rightarrow\mathbf{k}$, and this morphism $g$ induces a base change morphism
\[
g_{\ast}:\mathbb{Z}\left[  S_{n}\right]  \rightarrow\mathbf{k}\left[
S_{n}\right]
\]
between the group algebras of $S_{n}$ over $\mathbb{Z}$ and $\mathbf{k}$ (see
\cite[Definition 3.12.22]{sga}). The latter morphism $g_{\ast}$ clearly sends
each Young--Jucys--Murphy element $J_{k}$ of $\mathbb{Z}\left[  S_{n}\right]
$ to the corresponding element $J_{k}$ of $\mathbf{k}\left[  S_{n}\right]  $
(since it preserves each transposition $t_{i,k}$). Thus, applying this
morphism $g_{\ast}$ to both sides of the equality (\ref{pf.thm.yjm.poly=0.Z}),
we obtain%
\[
\prod_{i=-k+1}^{k-1}\left(  J_{k}-i\right)  =0\ \ \ \ \ \ \ \ \ \ \text{in
}\mathbf{k}\left[  S_{n}\right]  .
\]
This proves Theorem \ref{thm.yjm.poly=0}, now in the general case.
\end{proof}

\section{\label{sec.morphisms}The morphisms $\varepsilon$ and
$T_{\operatorname*{sign}}$ and the elements $\nabla$ and $\nabla^{-}$}

We now take aim at Theorem \ref{thm.yjm.n-2}. In preparation, we will need a
few notations and easy facts about $\mathbf{k}\left[  S_{n}\right]  $. All
proofs in this section are easy exercises, but we give references to
\cite{sga} for the sake of completeness.

\subsection{The elements $\nabla$ and $\nabla^{-}$}

The sign of a permutation $w\in S_{n}$ shall be denoted by $\left(  -1\right)
^{w}$. Thus, the odd permutations in $S_{n}$ are precisely the $w\in S_{n}$
that satisfy $\left(  -1\right)  ^{w}=-1$.

\begin{definition}
\label{def.sga.integral}The \emph{integral} (aka \emph{symmetrizer}) of the
symmetric group algebra $\mathbf{k}\left[  S_{n}\right]  $ is defined to be
the element%
\[
\nabla:=\sum_{w\in S_{n}}w\in\mathbf{k}\left[  S_{n}\right]  .
\]
The \emph{sign-integral} (aka \emph{antisymmetrizer}) of the symmetric group
algebra $\mathbf{k}\left[  S_{n}\right]  $ is defined to be the element%
\[
\nabla^{-}:=\sum_{w\in S_{n}}\left(  -1\right)  ^{w}w\in\mathbf{k}\left[
S_{n}\right]  .
\]

\end{definition}

For example, for $n=3$, we have%
\begin{align*}
\nabla &  =1+t_{1,2}+t_{2,3}+t_{1,3}+\operatorname*{cyc}\nolimits_{1,2,3}%
+\operatorname*{cyc}\nolimits_{1,3,2}\ \ \ \ \ \ \ \ \ \ \text{and}\\
\nabla^{-}  &  =1-t_{1,2}-t_{2,3}-t_{1,3}+\operatorname*{cyc}\nolimits_{1,2,3}%
+\operatorname*{cyc}\nolimits_{1,3,2},
\end{align*}
where $\operatorname*{cyc}\nolimits_{i,j,k}$ denotes the cycle that sends
$i\mapsto j\mapsto k\mapsto i$ (and where $1$ is the unity of $\mathbf{k}%
\left[  S_{n}\right]  $, that is, the identity permutation $\operatorname*{id}%
$). Note that if $n\leq1$, then $\nabla^{-}=\nabla=1$.

\begin{proposition}
\label{prop.integrals.odd}We have%
\[
\nabla-\nabla^{-}=2\sum_{w\in S_{n}\text{ is odd}}w.
\]

\end{proposition}

\begin{proof}
The definition of $\nabla$ yields%
\[
\nabla=\sum_{w\in S_{n}}w=\sum_{w\in S_{n}\text{ is even}}w+\sum_{w\in
S_{n}\text{ is odd}}w
\]
(since each $w\in S_{n}$ is either even or odd, but not both). The definition
of $\nabla^{-}$ yields%
\begin{align*}
\nabla^{-}  &  =\sum_{w\in S_{n}}\left(  -1\right)  ^{w}w=\sum_{w\in
S_{n}\text{ is even}}\underbrace{\left(  -1\right)  ^{w}}%
_{\substack{=1\\\text{(since }w\text{ is even)}}}w+\sum_{w\in S_{n}\text{ is
odd}}\underbrace{\left(  -1\right)  ^{w}}_{\substack{=-1\\\text{(since
}w\text{ is odd)}}}w\\
&  =\sum_{w\in S_{n}\text{ is even}}w+\underbrace{\sum_{w\in S_{n}\text{ is
odd}}\left(  -1\right)  w}_{=-\sum_{w\in S_{n}\text{ is odd}}w}=\sum_{w\in
S_{n}\text{ is even}}w-\sum_{w\in S_{n}\text{ is odd}}w.
\end{align*}
Subtracting this equality from the preceding one, we find%
\begin{align*}
\nabla-\nabla^{-}  &  =\left(  \sum_{w\in S_{n}\text{ is even}}w+\sum_{w\in
S_{n}\text{ is odd}}w\right)  -\left(  \sum_{w\in S_{n}\text{ is even}}%
w-\sum_{w\in S_{n}\text{ is odd}}w\right) \\
&  =2\sum_{w\in S_{n}\text{ is odd}}w.
\end{align*}
This proves Proposition \ref{prop.integrals.odd}.
\end{proof}

\begin{proposition}
\label{prop.integrals.lind}Assume that $\mathbf{k}$ is a field of
characteristic $\operatorname*{char}\mathbf{k}\neq2$. Assume furthermore that
$n\geq2$. Then, the elements $\nabla$ and $\nabla^{-}$ of $\mathbf{k}\left[
S_{n}\right]  $ are $\mathbf{k}$-linearly independent.
\end{proposition}

\begin{proof}
Let $\alpha,\beta\in\mathbf{k}$ be two scalars satisfying $\alpha\nabla
+\beta\nabla^{-}=0$.

The identity permutation $\operatorname*{id}\in S_{n}$ appears with
coefficient $1$ in both $\nabla$ and $\nabla^{-}$ (since $\left(  -1\right)
^{\operatorname*{id}}=1$). Hence, it appears with coefficient $\alpha1+\beta1$
in $\alpha\nabla+\beta\nabla^{-}$. Since $\alpha\nabla+\beta\nabla^{-}=0$,
this entails $\alpha1+\beta1=0$ (because any coefficient of $0$ is $0$). In
other words, $\alpha+\beta=0$.

The transposition $t_{1,2}\in S_{n}$ (this exists because $n\geq2$) appears
with coefficient $1$ in $\nabla$ and with coefficient $-1$ in $\nabla^{-}$
(since $\left(  -1\right)  ^{t_{1,2}}=-1$). Hence, it appears with coefficient
$\alpha1+\beta\left(  -1\right)  $ in $\alpha\nabla+\beta\nabla^{-}$. Since
$\alpha\nabla+\beta\nabla^{-}=0$, this entails $\alpha1+\beta\left(
-1\right)  =0$. In other words, $\alpha-\beta=0$. Thus, $\alpha=\beta$, so
that $\alpha+\beta=\beta+\beta=2\beta$ and therefore $2\beta=\alpha+\beta=0$.
Since $\mathbf{k}$ is a field with $\operatorname*{char}\mathbf{k}\neq2$, we
can divide this equality by $2$, and obtain $\beta=0$. Thus, $\alpha=\beta=0$
as well.

Forget that we fixed $\alpha$ and $\beta$. We thus have shown that if
$\alpha,\beta\in\mathbf{k}$ are two scalars satisfying $\alpha\nabla
+\beta\nabla^{-}=0$, then $\alpha=0$ and $\beta=0$. In other words, $\nabla$
and $\nabla^{-}$ are $\mathbf{k}$-linearly independent. This proves
Proposition \ref{prop.integrals.lind}.
\end{proof}

\subsection{The morphism $\varepsilon$}

\begin{definition}
\label{def.eps.eps}The \emph{counit} of $\mathbf{k}\left[  S_{n}\right]  $ is
defined to be the $\mathbf{k}$-linear map%
\begin{align*}
\varepsilon:\mathbf{k}\left[  S_{n}\right]   &  \rightarrow\mathbf{k},\\
w  &  \mapsto1\ \ \ \ \ \ \ \ \ \ \text{for all }w\in S_{n}.
\end{align*}
Thus, explicitly,%
\[
\varepsilon\left(  \sum_{w\in S_{n}}\alpha_{w}w\right)  =\sum_{w\in S_{n}%
}\alpha_{w}\ \ \ \ \ \ \ \ \ \ \text{for any scalars }\alpha_{w}\in
\mathbf{k}.
\]

\end{definition}

\begin{proposition}
\label{prop.eps.props}\textbf{(a)} This map $\varepsilon:\mathbf{k}\left[
S_{n}\right]  \rightarrow\mathbf{k}$ is a $\mathbf{k}$-algebra morphism.
\medskip

\textbf{(b)} For any $k\in\left[  n\right]  $, we have $\varepsilon\left(
J_{k}\right)  =k-1$. \medskip

\textbf{(c)} We have $\varepsilon\left(  \nabla\right)  =n!$. \medskip

\textbf{(d)} If $n\geq2$, then $\varepsilon\left(  \nabla^{-}\right)  =0$.
\end{proposition}

\begin{proof}
\textbf{(a)} See \cite[Theorem 3.12.3]{sga}. \medskip

\textbf{(b)} See \cite[Example 3.12.2]{sga}. \medskip

\textbf{(c)} We have defined $\nabla$ by $\nabla=\sum_{w\in S_{n}}w$. Thus,%
\[
\varepsilon\left(  \nabla\right)  =\varepsilon\left(  \sum_{w\in S_{n}%
}w\right)  =\sum_{w\in S_{n}}\underbrace{\varepsilon\left(  w\right)  }%
_{=1}=\sum_{w\in S_{n}}1=\left\vert S_{n}\right\vert \cdot1=\left\vert
S_{n}\right\vert =n!.
\]
This proves part \textbf{(c)}. \medskip

\textbf{(d)} Assume that $n\geq2$. Then, it is well-known that the symmetric
group $S_{n}$ contains equally many even and odd permutations (see, e.g.,
\cite[Exercise 5.4]{detnotes}, or just notice that the bijection%
\begin{align*}
S_{n}  &  \rightarrow S_{n},\\
w  &  \mapsto t_{1,2}w
\end{align*}
sends even permutations to odd permutations and vice versa). Thus, the total
sum of the signs of all permutations $w\in S_{n}$ -- that is, the sum
$\sum_{w\in S_{n}}\left(  -1\right)  ^{w}$ -- contains equally many $1$'s and
$\left(  -1\right)  $'s, and therefore adds up to $0$. In other words,
$\sum_{w\in S_{n}}\left(  -1\right)  ^{w}=0$.

But we have defined $\nabla^{-}$ by $\nabla^{-}=\sum_{w\in S_{n}}\left(
-1\right)  ^{w}w$. Thus,%
\[
\varepsilon\left(  \nabla^{-}\right)  =\varepsilon\left(  \sum_{w\in S_{n}%
}\left(  -1\right)  ^{w}w\right)  =\sum_{w\in S_{n}}\left(  -1\right)
^{w}\underbrace{\varepsilon\left(  w\right)  }_{=1}=\sum_{w\in S_{n}}\left(
-1\right)  ^{w}=0.
\]
This proves part \textbf{(d)}.
\end{proof}

\subsection{The morphism $T_{\operatorname*{sign}}$}

\begin{definition}
\label{def.Tsign.Tsign}The \emph{sign-twist} is the $\mathbf{k}$-linear map%
\begin{align*}
T_{\operatorname*{sign}}:\mathbf{k}\left[  S_{n}\right]   &  \rightarrow
\mathbf{k}\left[  S_{n}\right]  ,\\
w  &  \mapsto\left(  -1\right)  ^{w}w\ \ \ \ \ \ \ \ \ \ \text{for all }w\in
S_{n}%
\end{align*}
(that is, the $\mathbf{k}$-linear map $T_{\operatorname*{sign}}:\mathbf{k}%
\left[  S_{n}\right]  \rightarrow\mathbf{k}\left[  S_{n}\right]  $ that sends
each standard basis vector $w$ (with $w\in S_{n}$) to $\left(  -1\right)
^{w}w$).
\end{definition}

\begin{theorem}
\label{thm.Tsign.auto}\textbf{(a)} The map $T_{\operatorname*{sign}%
}:\mathbf{k}\left[  S_{n}\right]  \rightarrow\mathbf{k}\left[  S_{n}\right]  $
is a $\mathbf{k}$-algebra automorphism. \medskip

\textbf{(b)} It is furthermore an involution (i.e., it satisfies
$T_{\operatorname*{sign}}\circ T_{\operatorname*{sign}}=\operatorname*{id}$).
\medskip

\textbf{(c)} For any $k\in\left[  n\right]  $, we have
$T_{\operatorname*{sign}}\left(  J_{k}\right)  =-J_{k}$. \medskip

\textbf{(d)} We have $T_{\operatorname*{sign}}\left(  \nabla\right)
=\nabla^{-}$.
\end{theorem}

\begin{proof}
\textbf{(a)} See \cite[Theorem 3.11.5 \textbf{(a)}]{sga}. \medskip

\textbf{(b)} See \cite[Theorem 3.11.5 \textbf{(b)}]{sga}. \medskip

\textbf{(c)} See \cite[Example 3.11.3 \textbf{(b)}]{sga}. \medskip

\textbf{(d)} See \cite[Example 3.11.3 \textbf{(c)}]{sga}.
\end{proof}

\subsection{Integrality of the fraction in Theorem \ref{thm.yjm.n-2}}

We next observe something nearly trivial:

\begin{proposition}
\label{prop.yjm.n-2.Z}Assume that $n\geq2$. Then, $\dfrac{2\left(
2n-3\right)  !}{n!}$ is an integer.
\end{proposition}

\begin{proof}
If $n\geq3$, then $2n-3\geq n$ (since $\left(  2n-3\right)  -n=n-3\geq0$
because of $n\geq3$) and thus $n!\mid\left(  2n-3\right)  !\mid2\left(
2n-3\right)  !$, so that $\dfrac{2\left(  2n-3\right)  !}{n!}$ is clearly an
integer in this case. Thus, for the rest of this proof, we WLOG assume that
$n<3$. Hence, $n=2$ (since $n\geq2$). Therefore, $\dfrac{2\left(  2n-3\right)
!}{n!}=\dfrac{2\left(  2\cdot2-3\right)  !}{2!}=\dfrac{2\cdot1!}{2!}=1$ is
clearly an integer. This proves Proposition \ref{prop.yjm.n-2.Z}.
\end{proof}

\subsection{A few lemmas on generation}

Next we record two simple lemmas on groups and their generators.

\begin{lemma}
\label{lem.gentin}The symmetric group $S_{n}$ is generated by the $n-1$
transpositions $t_{1,n},t_{2,n},\ldots,t_{n-1,n}$.
\end{lemma}

\begin{proof}
It is well-known that each permutation $w\in S_{n}$ can be written as a
product of some of the transpositions $t_{i,j}$ with $1\leq i<j\leq n$
(indeed, see \cite[Exercise 5.2 \textbf{(e)}]{detnotes} for a stronger
result). However, each of these transpositions $t_{i,j}$ can, in turn, be
written as a product of some of the $n-1$ transpositions $t_{1,n}%
,t_{2,n},\ldots,t_{n-1,n}$: In fact,

\begin{itemize}
\item if $j<n$, then $i<j<n$ and thus $t_{i,j}=t_{i,n}t_{j,n}t_{i,n}$ is a
product of three of the $n-1$ transpositions $t_{1,n},t_{2,n},\ldots
,t_{n-1,n}$.

\item if $j=n$, then $t_{i,j}=t_{i,n}$ is itself one of the $n-1$
transpositions $t_{1,n},t_{2,n},\ldots,t_{n-1,n}$.
\end{itemize}

Hence, each $w\in S_{n}$ can be written as a product of some of the $n-1$
transpositions $t_{1,n},t_{2,n},\ldots,t_{n-1,n}$ (namely, we first write $w$
as a product of some of the transpositions $t_{i,j}$ with $1\leq i<j\leq n$,
and then rewrite each of the latter $t_{i,j}$ as a product of some of the
$n-1$ transpositions $t_{1,n},t_{2,n},\ldots,t_{n-1,n}$). Consequently, the
group $S_{n}$ is generated by these $n-1$ transpositions. This proves Lemma
\ref{lem.gentin}.
\end{proof}

\begin{lemma}
\label{lem.genM}Let $G$ be a group generated by $k$ elements $g_{1}%
,g_{2},\ldots,g_{k}$. Let $M$ be a nonempty subset of $G$. Assume that
$g_{i}M=M$ for each $i\in\left[  k\right]  $. Then, $M=G$.
\end{lemma}

\begin{proof}
Let $H$ be the set of all $g\in G$ satisfying $gM=M$. Then, $H$ is a subset of
$G$ and has the following properties:

\begin{enumerate}
\item We have $1\in H$ (since $1M=M$).

\item For any $g,h\in H$, we have $gh\in H$ (since $g,h\in H$ yields $gM=M$
and $hM=M$, and thus $g\underbrace{hM}_{=M}=gM=M$, which shows that $gh\in H$).

\item For any $g\in H$, we have $g^{-1}\in H$ (since $g\in H$ yields $gM=M$,
thus $M=g^{-1}M$ and therefore $g^{-1}M=M$, so that $g^{-1}\in H$).
\end{enumerate}

These properties show that $H$ is a subgroup of $G$. Furthermore, this
subgroup $H$ contains each of $g_{1},g_{2},\ldots,g_{k}$ (since each
$i\in\left[  k\right]  $ satisfies $g_{i}M=M$ and thus $g_{i}\in H$).

But the group $G$ is generated by $g_{1},g_{2},\ldots,g_{k}$. Thus, any
subgroup of $G$ that contains each of $g_{1},g_{2},\ldots,g_{k}$ must be the
whole group $G$. Hence, $H$ is the whole group $G$ (since $H$ is a subgroup of
$G$ that contains each of $g_{1},g_{2},\ldots,g_{k}$).

But we assumed that $M$ is nonempty. Hence, there exists some $m\in M$.
Consider this $m$.

Now, let $g\in G$. Then, $gm^{-1}\in G=H$ (since $H$ is the whole group $G$),
so that $gm^{-1}M=M$ by the definition of $H$. Hence, $g=gm^{-1}%
\underbrace{m}_{\in M}\in gm^{-1}M=M$. Since we have shown this for each $g\in
G$, we thus have obtained $G\subseteq M$, so that $M=G$. This proves Lemma
\ref{lem.genM}.
\end{proof}

\section{\label{sec.Ker}Kernels of multiplication maps}

The following definition will be particularly useful for us:

\begin{definition}
Let $G$ be a group. Let $a\in\mathbf{k}\left[  G\right]  $. Then,
$\operatorname*{Ker}a$ will denote the subset%
\[
\left\{  x\in\mathbf{k}\left[  G\right]  \ \mid\ ax=0\right\}
\ \ \ \ \ \ \ \ \ \ \text{of }\mathbf{k}\left[  G\right]  .
\]
This subset will be called the \emph{kernel} (or \emph{right kernel}) of $a$.
It is a $\mathbf{k}$-submodule of $\mathbf{k}\left[  G\right]  $ (because
every $x,y\in\operatorname*{Ker}a$ satisfy $ax=0$ and $ay=0$ and thus
$a\left(  x+y\right)  =\underbrace{ax}_{=0}+\underbrace{ay}_{=0}=0$ and
therefore $x+y\in\operatorname*{Ker}a$, and likewise we can show that every
$\lambda\in\mathbf{k}$ and $x\in\operatorname*{Ker}a$ satisfy $\lambda
x\in\operatorname*{Ker}a$), and, even better, a right ideal of $\mathbf{k}%
\left[  G\right]  $ (since every $x\in\operatorname*{Ker}a$ and $y\in
\mathbf{k}\left[  G\right]  $ satisfy $\underbrace{ax}%
_{\substack{=0\\\text{(since }x\in\operatorname*{Ker}a\text{)}}}y=0$, whence
$xy\in\operatorname*{Ker}a$).
\end{definition}

Alternatively, these properties of $\operatorname*{Ker}a$ become clear if we
view $\operatorname*{Ker}a$ as the kernel of the right $\mathbf{k}\left[
G\right]  $-module morphism
\begin{align*}
\mathbf{k}\left[  G\right]   &  \rightarrow\mathbf{k}\left[  G\right]  ,\\
x  &  \mapsto ax.
\end{align*}


We now recall the elements $p_{k}\left(  t\right)  $ from (\ref{eq.pk}). We claim:

\begin{lemma}
\label{lem.ker.1}Let $k\in\left[  n\right]  $ be such that $k>1$. Then,%
\[
p_{k-1}\left(  J_{k}\right)  \in\operatorname*{Ker}\left(  \left(
J_{k}+\left(  k-1\right)  \right)  \left(  J_{k}-\left(  k-1\right)  \right)
\right)  .
\]

\end{lemma}

\begin{proof}
Applying (\ref{eq.lem.pk.-1rec.0}) to $k-1$ instead of $k$, we obtain%
\[
p_{k}\left(  t\right)  =\left(  t+\left(  k-1\right)  \right)  \left(
t-\left(  k-1\right)  \right)  p_{k-1}\left(  t\right)  .
\]
Substituting $J_{k}$ for $t$ in this equality, we obtain%
\[
p_{k}\left(  J_{k}\right)  =\left(  J_{k}+\left(  k-1\right)  \right)  \left(
J_{k}-\left(  k-1\right)  \right)  p_{k-1}\left(  J_{k}\right)  .
\]
Hence,%
\begin{align*}
&  \left(  J_{k}+\left(  k-1\right)  \right)  \left(  J_{k}-\left(
k-1\right)  \right)  p_{k-1}\left(  J_{k}\right) \\
&  =p_{k}\left(  J_{k}\right)  =\prod_{i=-k+1}^{k-1}\left(  J_{k}-i\right)
\ \ \ \ \ \ \ \ \ \ \left(  \text{by substituting }J_{k}\text{ for }t\text{ in
(\ref{eq.pk})}\right) \\
&  =0\ \ \ \ \ \ \ \ \ \ \left(  \text{by Theorem \ref{thm.yjm.poly=0}%
}\right)  .
\end{align*}
In view of the definition of $\operatorname*{Ker}\left(  \left(  J_{k}+\left(
k-1\right)  \right)  \left(  J_{k}-\left(  k-1\right)  \right)  \right)  $,
this yields
\[
p_{k-1}\left(  J_{k}\right)  \in\operatorname*{Ker}\left(  \left(
J_{k}+\left(  k-1\right)  \right)  \left(  J_{k}-\left(  k-1\right)  \right)
\right)  .
\]
This proves Lemma \ref{lem.ker.1}.
\end{proof}

If $n\geq2$, then we can apply Lemma \ref{lem.ker.1} to $k=n$, thus obtaining%
\begin{equation}
p_{n-1}\left(  J_{n}\right)  \in\operatorname*{Ker}\left(  \left(
J_{n}+\left(  n-1\right)  \right)  \left(  J_{n}-\left(  n-1\right)  \right)
\right)  . \label{eq.lem.ker.1.cons}%
\end{equation}
If we can now show that the kernel $\operatorname*{Ker}\left(  \left(
J_{n}+\left(  n-1\right)  \right)  \left(  J_{n}-\left(  n-1\right)  \right)
\right)  $ is small, then this will narrow down the options for its element
$p_{n-1}\left(  J_{n}\right)  $, allowing us to identify this element by
probing it with the morphisms $\varepsilon$ and $T_{\operatorname*{sign}}$.
This is exactly what we shall do. Our first step is a lemma about the kernel
of a product:

\begin{lemma}
\label{lem.ker.ab}Assume that $\mathbf{k}$ is a field. Let $G$ be a finite
group. Let $a,b\in\mathbf{k}\left[  G\right]  $. Then: \medskip

\textbf{(a)} We have $\dim\left(  \operatorname*{Ker}\left(  ab\right)
\right)  \leq\dim\left(  \operatorname*{Ker}a\right)  +\dim\left(
\operatorname*{Ker}b\right)  $. (Here, the symbol $\dim$ denotes the dimension
of a $\mathbf{k}$-vector space.) \medskip

\textbf{(b)} If $ab=ba$ and $\left(  \operatorname*{Ker}a\right)  \cap\left(
\operatorname*{Ker}b\right)  =0$, then $\operatorname*{Ker}\left(  ab\right)
=\operatorname*{Ker}a+\operatorname*{Ker}b$.
\end{lemma}

\begin{proof}
Each $x\in\operatorname*{Ker}b$ satisfies $bx=0$ and thus $a\underbrace{bx}%
_{=0}=0$, so that $x\in\operatorname*{Ker}\left(  ab\right)  $. Thus, we have
shown that $\operatorname*{Ker}b\subseteq\operatorname*{Ker}\left(  ab\right)
$. Similarly, $\operatorname*{Ker}a\subseteq\operatorname*{Ker}\left(
ba\right)  $. \medskip

\textbf{(a)} For each $x\in\operatorname*{Ker}\left(  ab\right)  $, we have
$abx=0$, and therefore $bx\in\operatorname*{Ker}a$. Thus, we can define a map%
\begin{align*}
F:\operatorname*{Ker}\left(  ab\right)   &  \rightarrow\operatorname*{Ker}a,\\
x  &  \mapsto bx.
\end{align*}


This map $F$ is clearly $\mathbf{k}$-linear, and its kernel is%
\begin{align*}
\operatorname*{Ker}F  &  =\left\{  x\in\operatorname*{Ker}\left(  ab\right)
\ \mid\ F\left(  x\right)  =0\right\} \\
&  =\left\{  x\in\operatorname*{Ker}\left(  ab\right)  \ \mid\ bx=0\right\}
\ \ \ \ \ \ \ \ \ \ \left(  \text{since }F\left(  x\right)  =bx\right) \\
&  =\left\{  x\in\operatorname*{Ker}\left(  ab\right)  \ \mid\ x\in
\operatorname*{Ker}b\right\} \\
&  \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \left(
\begin{array}
[c]{c}%
\text{since an element }x\in\mathbf{k}\left[  G\right]  \text{ satisfies
}bx=0\\
\text{if and only if }x\in\operatorname*{Ker}b
\end{array}
\right) \\
&  =\operatorname*{Ker}\left(  ab\right)  \cap\operatorname*{Ker}%
b=\operatorname*{Ker}b\ \ \ \ \ \ \ \ \ \ \left(  \text{because }%
\operatorname*{Ker}b\subseteq\operatorname*{Ker}\left(  ab\right)  \right)  .
\end{align*}


But the rank-nullity formula (applied to the map $F$) yields%
\[
\operatorname*{rank}F=\dim\left(  \operatorname*{Ker}\left(  ab\right)
\right)  -\dim\underbrace{\left(  \operatorname*{Ker}F\right)  }%
_{=\operatorname*{Ker}b}=\dim\left(  \operatorname*{Ker}\left(  ab\right)
\right)  -\dim\left(  \operatorname*{Ker}b\right)  .
\]
Hence,%
\[
\dim\left(  \operatorname*{Ker}\left(  ab\right)  \right)  -\dim\left(
\operatorname*{Ker}b\right)  =\operatorname*{rank}F=\dim\left(
\operatorname{Im}F\right)  \leq\dim\left(  \operatorname*{Ker}a\right)
\]
(since $\operatorname{Im}F$ is a subspace of $\operatorname*{Ker}a$), so that
\[
\dim\left(  \operatorname*{Ker}\left(  ab\right)  \right)  \leq\dim\left(
\operatorname*{Ker}a\right)  +\dim\left(  \operatorname*{Ker}b\right)  ,
\]
which proves part \textbf{(a)}. \medskip

\textbf{(b)} Assume that $ab=ba$ and $\left(  \operatorname*{Ker}a\right)
\cap\left(  \operatorname*{Ker}b\right)  =0$.

First, we observe that
\[
\underbrace{\operatorname*{Ker}a}_{\substack{\subseteq\operatorname*{Ker}%
\left(  ba\right)  =\operatorname*{Ker}\left(  ab\right)  \\\text{(since
}ba=ab\text{)}}}+\underbrace{\operatorname*{Ker}b}_{\subseteq
\operatorname*{Ker}\left(  ab\right)  }\subseteq\operatorname*{Ker}\left(
ab\right)  +\operatorname*{Ker}\left(  ab\right)  =\operatorname*{Ker}\left(
ab\right)  .
\]


However, since $\left(  \operatorname*{Ker}a\right)  \cap\left(
\operatorname*{Ker}b\right)  =0$, we have%
\[
\dim\left(  \operatorname*{Ker}a+\operatorname*{Ker}b\right)  =\dim\left(
\operatorname*{Ker}a\right)  +\dim\left(  \operatorname*{Ker}b\right)  .
\]
On the other hand, part \textbf{(a)} yields%
\[
\dim\left(  \operatorname*{Ker}\left(  ab\right)  \right)  \leq\dim\left(
\operatorname*{Ker}a\right)  +\dim\left(  \operatorname*{Ker}b\right)
=\dim\left(  \operatorname*{Ker}a+\operatorname*{Ker}b\right)  .
\]


But $\operatorname*{Ker}\left(  ab\right)  $ is a finite-dimensional
$\mathbf{k}$-vector space. Hence, any $\mathbf{k}$-vector subspace $W$ of
$\operatorname*{Ker}\left(  ab\right)  $ satisfying $\dim\left(
\operatorname*{Ker}\left(  ab\right)  \right)  \leq\dim W$ must necessarily be
the whole space $\operatorname*{Ker}\left(  ab\right)  $. Applying this to
$W=\operatorname*{Ker}a+\operatorname*{Ker}b$, we conclude that
$\operatorname*{Ker}a+\operatorname*{Ker}b$ is the whole space
$\operatorname*{Ker}\left(  ab\right)  $ (since $\operatorname*{Ker}%
a+\operatorname*{Ker}b\subseteq\operatorname*{Ker}\left(  ab\right)  $ and
$\dim\left(  \operatorname*{Ker}\left(  ab\right)  \right)  \leq\dim\left(
\operatorname*{Ker}a+\operatorname*{Ker}b\right)  $). In other words,
$\operatorname*{Ker}\left(  ab\right)  =\operatorname*{Ker}%
a+\operatorname*{Ker}b$. This proves part \textbf{(b)}.
\end{proof}

Thanks to Lemma \ref{lem.ker.ab}, the computation of $\operatorname*{Ker}%
\left(  \left(  J_{n}+\left(  n-1\right)  \right)  \left(  J_{n}-\left(
n-1\right)  \right)  \right)  $ can be reduced fairly easily to computing
$\operatorname*{Ker}\left(  J_{n}+\left(  n-1\right)  \right)  $ and
$\operatorname*{Ker}\left(  J_{n}-\left(  n-1\right)  \right)  $. The latter
two kernels are essentially equivalent, since the algebra automorphism
$T_{\operatorname*{sign}}$ from Theorem \ref{thm.Tsign.auto} \textbf{(a)}
intertwines them:

\begin{lemma}
\label{lem.ker.phi}Let $G$ be a group. Let $\phi:\mathbf{k}\left[  G\right]
\rightarrow\mathbf{k}\left[  G\right]  $ be a $\mathbf{k}$-algebra
automorphism. Let $a\in\mathbf{k}\left[  G\right]  $. Then,
$\operatorname*{Ker}\left(  \phi\left(  a\right)  \right)  =\phi\left(
\operatorname*{Ker}a\right)  $.
\end{lemma}

\begin{proof}
We shall prove the two inclusions separately.

\begin{enumerate}
\item First, let $x\in\operatorname*{Ker}a$. Then $ax=0$. Applying $\phi$ to
this equality, we obtain $\phi\left(  a\right)  \phi\left(  x\right)  =0$
(since $\phi$ is a $\mathbf{k}$-algebra morphism). Hence $\phi\left(
x\right)  \in\operatorname*{Ker}\left(  \phi\left(  a\right)  \right)  $.

Forget that we fixed $x$. We thus have shown that $\phi\left(  x\right)
\in\operatorname*{Ker}\left(  \phi\left(  a\right)  \right)  $ for each
$x\in\operatorname*{Ker}a$. In other words,%
\begin{equation}
\phi\left(  \operatorname*{Ker}a\right)  \subseteq\operatorname*{Ker}\left(
\phi\left(  a\right)  \right)  . \label{pf.lem.ker.phi.1}%
\end{equation}


\item Conversely, let $y\in\operatorname*{Ker}\left(  \phi\left(  a\right)
\right)  $. But $\phi$ is bijective (since $\phi$ is an automorphism); hence,
$y=\phi\left(  x\right)  $ for some $x\in\mathbf{k}\left[  G\right]  $.
Consider this $x$. Then, $\phi\left(  x\right)  =y\in\operatorname*{Ker}%
\left(  \phi\left(  a\right)  \right)  $; in other words, $\phi\left(
a\right)  \phi\left(  x\right)  =0$. However, since $\phi$ is a $\mathbf{k}%
$-algebra morphism, we have $\phi\left(  ax\right)  =\phi\left(  a\right)
\phi\left(  x\right)  =0=\phi\left(  0\right)  $. Since $\phi$ is injective
(being bijective), this yields $ax=0$, so that $x\in\operatorname*{Ker}a$.
Now, $y=\phi\left(  x\right)  \in\phi\left(  \operatorname*{Ker}a\right)  $
(since $x\in\operatorname*{Ker}a$).

Forget that we fixed $y$. We thus have shown that $y\in\phi\left(
\operatorname*{Ker}a\right)  $ for each $y\in\operatorname*{Ker}\left(
\phi\left(  a\right)  \right)  $. This proves
\begin{equation}
\operatorname*{Ker}\left(  \phi\left(  a\right)  \right)  \subseteq\phi\left(
\operatorname*{Ker}a\right)  . \label{pf.lem.ker.phi.2}%
\end{equation}

\end{enumerate}

Combining (\ref{pf.lem.ker.phi.2}) with (\ref{pf.lem.ker.phi.1}), we obtain
$\operatorname*{Ker}\left(  \phi\left(  a\right)  \right)  =\phi\left(
\operatorname*{Ker}a\right)  $, thus proving Lemma \ref{lem.ker.phi}.
\end{proof}

Now we want to describe $\operatorname*{Ker}\left(  J_{n}-\left(  n-1\right)
\right)  $. More generally:

\begin{lemma}
\label{lem.ker.pos}Let $\mathbf{k}$ be an ordered field (such as $\mathbb{Q}$
or $\mathbb{R}$). Let $G$ be a finite group generated by $k$ elements
$g_{1},g_{2},\ldots,g_{k}$ (not necessarily distinct). Let $a=\sum_{i=1}%
^{k}g_{i}-k\in\mathbf{k}\left[  G\right]  $. Let $\nabla_{G}=\sum_{w\in G}%
w\in\mathbf{k}\left[  G\right]  $. Then,%
\[
\operatorname*{Ker}a=\operatorname*{span}\left(  \nabla_{G}\right)  .
\]

\end{lemma}

\begin{proof}
First, we show that $\operatorname*{span}\left(  \nabla_{G}\right)
\subseteq\operatorname*{Ker}a$. For every $g\in G$, we have
\begin{equation}
g\nabla_{G}=\nabla_{G}, \label{pf.lem.ker.pos.1}%
\end{equation}
since left multiplication by $g$ merely permutes the elements of $G$ in the
sum $\nabla_{G}=\sum_{w\in G}w$. From $a=\sum_{i=1}^{k}g_{i}-k$, we obtain
\[
a\nabla_{G}=\left(  \sum_{i=1}^{k}g_{i}-k\right)  \nabla_{G}=\sum_{i=1}%
^{k}\underbrace{g_{i}\nabla_{G}}_{\substack{=\nabla_{G}\\\text{(by
(\ref{pf.lem.ker.pos.1}))}}}-\,k\nabla_{G}=\underbrace{\sum_{i=1}^{k}%
\nabla_{G}}_{=k\nabla_{G}}-\,k\nabla_{G}=k\nabla_{G}-k\nabla_{G}=0.
\]
Thus $\nabla_{G}\in\operatorname*{Ker}a$, and therefore $\operatorname*{span}%
\left(  \nabla_{G}\right)  \subseteq\operatorname*{Ker}a$ by linearity.

It remains to prove the reverse inclusion. Let $x\in\operatorname*{Ker}a$. We
want to show that $x\in\operatorname*{span}\left(  \nabla_{G}\right)  $.

We have $x\in\operatorname*{Ker}a\subseteq\mathbf{k}\left[  G\right]  $, so we
can write%
\begin{equation}
x=\sum_{h\in G}x_{h}h\qquad\text{with }x_{h}\in\mathbf{k}.
\label{pf.lem.ker.pos.2}%
\end{equation}
The scalars $x_{h}$ are the coefficients of $x$. Since $G$ is finite and
nonempty, and since $\mathbf{k}$ is ordered, these coefficients have a
maximum\footnote{Actually, the finiteness of $G$ is unnecessary here, because
even if $G$ is infinite, there are only finitely many \textbf{distinct}
coefficients $x_{h}$ (since $x\in\mathbf{k}\left[  G\right]  $ is a finite
linear combination of elements of $G$, and thus all but finitely many $x_{h}$
are $0$). But infinite groups are outside of our field of concern here.}. Let
$M$ be the set of all $h\in G$ for which $x_{h}$ is maximal. Then $M$ is a
nonempty subset of $G$. We shall show that $M=G$; this will entail that all
coefficients of $x$ are equal, and this will in turn quickly yield
$x\in\operatorname*{span}\left(  \nabla_{G}\right)  $.

First, recall that $x\in\operatorname*{Ker}a$; hence, $ax=0$. But
$a=\sum_{i=1}^{k}g_{i}-k$ entails $ax=\left(  \sum_{i=1}^{k}g_{i}-k\right)
x=\sum_{i=1}^{k}g_{i}x-kx$. Hence, $\sum_{i=1}^{k}g_{i}x-kx=ax=0$, so that
\begin{equation}
\sum_{i=1}^{k}g_{i}x=kx. \label{pf.lem.ker.pos.5}%
\end{equation}


Now, let $g\in M$ be arbitrary. Compare the coefficient of $g$ on the two
sides of the equality (\ref{pf.lem.ker.pos.5}). For each $i\in\left[
k\right]  $, we have%
\begin{align*}
g_{i}x  &  =g_{i}\sum_{h\in G}x_{h}h\ \ \ \ \ \ \ \ \ \ \left(  \text{by
(\ref{pf.lem.ker.pos.2})}\right) \\
&  =\sum_{h\in G}x_{h}g_{i}h=\sum_{h\in G}x_{g_{i}^{-1}h}g_{i}g_{i}^{-1}h
\end{align*}
(here, we have substituted $g_{i}^{-1}h$ for $h$ in the sum, since the map
$G\rightarrow G,\ h\mapsto g_{i}^{-1}h$ is a bijection), thus%
\[
g_{i}x=\sum_{h\in G}x_{g_{i}^{-1}h}\underbrace{g_{i}g_{i}^{-1}h}_{=h}%
=\sum_{h\in G}x_{g_{i}^{-1}h}h.
\]
Summing this equality over all $i\in\left[  k\right]  $, we obtain%
\[
\sum_{i=1}^{k}g_{i}x=\sum_{i=1}^{k}\ \ \sum_{h\in G}x_{g_{i}^{-1}h}%
h=\sum_{h\in G}\left(  \sum_{i=1}^{k}x_{g_{i}^{-1}h}\right)  h.
\]
Therefore, the coefficient of $g$ in $\sum_{i=1}^{k}g_{i}x$ is $\sum_{i=1}%
^{k}x_{g_{i}^{-1}g}$. On the other hand, the coefficient of $g$ in $kx$ is
clearly $kx_{g}$ (since the coefficient of $g$ in $x$ is $x_{g}$). But these
two coefficients must be equal, since (\ref{pf.lem.ker.pos.5}) shows that
$\sum_{i=1}^{k}g_{i}x$ and $kx$ are equal. Thus, we conclude that%
\begin{equation}
\sum_{i=1}^{k}x_{g_{i}^{-1}g}=kx_{g}. \label{pf.lem.ker.pos.tag1}%
\end{equation}
But $g\in M$; thus, $x_{g}$ is maximal among all coefficients of $x$. Hence%
\begin{equation}
x_{g_{i}^{-1}g}\leq x_{g}\ \ \ \ \ \ \ \ \ \ \text{for every }i\in\left[
k\right]  . \label{pf.lem.ker.pos.tag2}%
\end{equation}
If at least one of these $k$ inequalities was strict (i.e., not an equality),
then we could sum these $k$ inequalities and obtain the strict inequality%
\[
\sum_{i=1}^{k}x_{g_{i}^{-1}g}<\sum_{i=1}^{k}x_{g}=kx_{g},
\]
which would contradict (\ref{pf.lem.ker.pos.tag1}). Hence, none of the $k$
inequalities (\ref{pf.lem.ker.pos.tag2}) is strict. In other words, all of
them are equalities. That is, we have $x_{g_{i}^{-1}g}=x_{g}$ for every
$i\in\left[  k\right]  $. Therefore, for each $i\in\left[  k\right]  $, the
coefficient $x_{g_{i}^{-1}g}$ is maximal among all coefficients of $x$ (since
$x_{g}$ is maximal among them), and thus we have $g_{i}^{-1}g\in M$ (by the
definition of $M$).

Forget that we fixed $g$. We thus have shown that $g_{i}^{-1}g\in M$ for each
$i\in\left[  k\right]  $ and $g\in M$. In other words, $g_{i}^{-1}M\subseteq
M$ for each $i\in\left[  k\right]  $. Since the set $g_{i}^{-1}M$ has the same
cardinality as $M$, this yields $g_{i}^{-1}M=M$ for every $i\in\left[
k\right]  $ (because $M$ is finite, so that every subset of $M$ having the
same cardinality as $M$ must be $M$). Consequently also $g_{i}M=M$ for every
$i\in\left[  k\right]  $. Hence, Lemma \ref{lem.genM} yields $M=G$.

Thus, \textbf{all} $h\in G$ belong to $M$; in other words, \textbf{all}
coefficients $x_{h}$ of $x$ are maximal among the coefficients of $x$ (by the
definition of $M$). Thus, the coefficients $x_{h}$ of $x$ are all equal.
Hence, in particular,
\begin{equation}
x_{h}=x_{1}\ \ \ \ \ \ \ \ \ \ \text{for each }h\in G.
\label{pf.lem.ker.pos.9}%
\end{equation}
Therefore, (\ref{pf.lem.ker.pos.2}) becomes
\[
x=\sum_{h\in G}\underbrace{x_{h}}_{\substack{=x_{1}\\\text{(by
(\ref{pf.lem.ker.pos.9}))}}}h=\sum_{h\in G}x_{1}h=x_{1}\underbrace{\sum_{h\in
G}h}_{=\nabla_{G}}=x_{1}\nabla_{G}\in\operatorname*{span}\left(  \nabla
_{G}\right)  .
\]


Forget that we fixed $x$. We now have shown that $x\in\operatorname*{span}%
\left(  \nabla_{G}\right)  $ for each $x\in\operatorname*{Ker}a$. In other
words, $\operatorname*{Ker}a\subseteq\operatorname*{span}\left(  \nabla
_{G}\right)  $. Combining this with $\operatorname*{span}\left(  \nabla
_{G}\right)  \subseteq\operatorname*{Ker}a$, we obtain $\operatorname*{Ker}%
a=\operatorname*{span}\left(  \nabla_{G}\right)  $. This proves Lemma
\ref{lem.ker.pos}.
\end{proof}

\begin{remark}
Lemma \ref{lem.ker.pos} holds more generally if $\mathbf{k}$ is any
commutative $\mathbb{Q}$-algebra, not just when $\mathbf{k}$ is an ordered
field. However, the proof is somewhat harder, and we shall skip it, as we will
only need Lemma \ref{lem.ker.pos} for $\mathbf{k}=\mathbb{Q}$.
\end{remark}

In the group algebra $\mathbf{k}\left[  S_{n}\right]  $, Lemma
\ref{lem.ker.pos} gives us the following:

\begin{lemma}
\label{lem.ker.Jn}Let $\mathbf{k}$ be an ordered field (such as $\mathbb{Q}$
or $\mathbb{R}$). Assume that $n\geq1$. Then: \medskip

\textbf{(a)} We have $\operatorname*{Ker}\left(  J_{n}-\left(  n-1\right)
\right)  =\operatorname*{span}\left(  \nabla\right)  $. \medskip

\textbf{(b)} We have $\operatorname*{Ker}\left(  J_{n}+\left(  n-1\right)
\right)  =\operatorname*{span}\left(  \nabla^{-}\right)  $. \medskip

\textbf{(c)} If $n\geq2$, then $\operatorname*{Ker}\left(  \left(
J_{n}+\left(  n-1\right)  \right)  \left(  J_{n}-\left(  n-1\right)  \right)
\right)  =\operatorname*{span}\left(  \nabla,\nabla^{-}\right)  $.
\end{lemma}

\begin{proof}
\textbf{(a)} The group $S_{n}$ is generated by the $n-1$ transpositions
$t_{1,n},t_{2,n},\ldots,t_{n-1,n}$ (by Lemma \ref{lem.gentin}). Furthermore,
we have $J_{n}=\sum_{i=1}^{n-1}t_{i,n}$ (by the definition of $J_{n}$), so
that $J_{n}-\left(  n-1\right)  =\sum_{i=1}^{n-1}t_{i,n}-\left(  n-1\right)
$. Moreover, $\nabla=\sum_{w\in S_{n}}w$. Thus Lemma \ref{lem.ker.pos}
(applied to $G=S_{n}$, $k=n-1$, $g_{i}=t_{i,n}$, $a=J_{n}-\left(  n-1\right)
$ and $\nabla_{G}=\nabla$) yields
\[
\operatorname*{Ker}\left(  J_{n}-\left(  n-1\right)  \right)
=\operatorname*{span}\left(  \nabla\right)  .
\]
This proves part \textbf{(a)}. \medskip

\textbf{(b)} By Theorem \ref{thm.Tsign.auto} \textbf{(c)}, we have
$T_{\operatorname*{sign}}\left(  J_{n}\right)  =-J_{n}$. Since
$T_{\operatorname*{sign}}$ is a $\mathbf{k}$-algebra morphism, we obtain%
\[
T_{\operatorname*{sign}}\left(  J_{n}-\left(  n-1\right)  \right)
=\underbrace{T_{\operatorname*{sign}}\left(  J_{n}\right)  }_{=-J_{n}}-\left(
n-1\right)  =-J_{n}-\left(  n-1\right)  .
\]
For any $x\in\mathbf{k}\left[  S_{n}\right]  $, we have $\left(  J_{n}+\left(
n-1\right)  \right)  x=0$ if and only if $-\left(  J_{n}+\left(  n-1\right)
\right)  x=0$, because multiplication by $-1$ is invertible. Hence%
\begin{align*}
&  \operatorname*{Ker}\left(  J_{n}+\left(  n-1\right)  \right) \\
&  =\operatorname*{Ker}\underbrace{\left(  -\left(  J_{n}+\left(  n-1\right)
\right)  \right)  }_{\substack{=-J_{n}-\left(  n-1\right)
\\=T_{\operatorname*{sign}}\left(  J_{n}-\left(  n-1\right)  \right)
}}=\operatorname*{Ker}\left(  T_{\operatorname*{sign}}\left(  J_{n}-\left(
n-1\right)  \right)  \right)  =T_{\operatorname*{sign}}\underbrace{\left(
\operatorname*{Ker}\left(  J_{n}-\left(  n-1\right)  \right)  \right)
}_{\substack{=\operatorname*{span}\left(  \nabla\right)  \\\text{(by part
\textbf{(a)})}}}\\
&  \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \left(  \text{by Lemma
\ref{lem.ker.phi}, applied to }G=S_{n}\text{ and }\phi=T_{\operatorname*{sign}%
}\text{ and }a=J_{n}-\left(  n-1\right)  \right) \\
&  =T_{\operatorname*{sign}}\left(  \operatorname*{span}\left(  \nabla\right)
\right)  =\operatorname*{span}\left(  T_{\operatorname*{sign}}\left(
\nabla\right)  \right)  \ \ \ \ \ \ \ \ \ \ \left(  \text{since }%
T_{\operatorname*{sign}}\text{ is }\mathbf{k}\text{-linear}\right) \\
&  =\operatorname*{span}\left(  \nabla^{-}\right)  \ \ \ \ \ \ \ \ \ \ \left(
\text{since Theorem \ref{thm.Tsign.auto} \textbf{(d)} yields }%
T_{\operatorname*{sign}}\left(  \nabla\right)  =\nabla^{-}\right)  .
\end{align*}
This proves part \textbf{(b)}. \medskip

\textbf{(c)} Assume that $n\geq2$. Put%
\[
a=J_{n}+\left(  n-1\right)  \qquad\text{and}\qquad b=J_{n}-\left(  n-1\right)
.
\]
Then $ab=ba$, since both $a$ and $b$ are polynomials in $J_{n}$. Furthermore,%
\begin{align*}
\operatorname*{Ker}a  &  =\operatorname*{Ker}\left(  J_{n}+\left(  n-1\right)
\right)  =\operatorname*{span}\left(  \nabla^{-}\right)
\ \ \ \ \ \ \ \ \ \ \left(  \text{by part \textbf{(b)}}\right)
\ \ \ \ \ \ \ \ \ \ \text{and}\\
\operatorname*{Ker}b  &  =\operatorname*{Ker}\left(  J_{n}-\left(  n-1\right)
\right)  =\operatorname*{span}\left(  \nabla\right)
\ \ \ \ \ \ \ \ \ \ \left(  \text{by part \textbf{(a)}}\right)  .
\end{align*}
Thus,%
\[
\left(  \operatorname*{Ker}a\right)  \cap\left(  \operatorname*{Ker}b\right)
=\operatorname*{span}\left(  \nabla^{-}\right)  \cap\operatorname*{span}%
\left(  \nabla\right)  =\operatorname*{span}\left(  \nabla\right)
\cap\operatorname*{span}\left(  \nabla^{-}\right)  =0
\]
(since Proposition \ref{prop.integrals.lind} shows that $\nabla$ and
$\nabla^{-}$ are $\mathbf{k}$-linearly independent\footnote{because
$\mathbf{k}$ is an ordered field and thus has characteristic
$\operatorname*{char}\mathbf{k}=0\neq2$}). Lemma \ref{lem.ker.ab} \textbf{(b)}
(applied to $G=S_{n}$) therefore yields%
\[
\operatorname*{Ker}\left(  ab\right)  =\underbrace{\operatorname*{Ker}%
a}_{=\operatorname*{span}\left(  \nabla^{-}\right)  }%
+\underbrace{\operatorname*{Ker}b}_{=\operatorname*{span}\left(
\nabla\right)  }=\operatorname*{span}\left(  \nabla^{-}\right)
+\operatorname*{span}\left(  \nabla\right)  =\operatorname*{span}\left(
\nabla,\nabla^{-}\right)  .
\]
Since $a=J_{n}+\left(  n-1\right)  $ and $b=J_{n}-\left(  n-1\right)  $, this
rewrites as \newline$\operatorname*{Ker}\left(  \left(  J_{n}+\left(
n-1\right)  \right)  \left(  J_{n}-\left(  n-1\right)  \right)  \right)
=\operatorname*{span}\left(  \nabla,\nabla^{-}\right)  $. Thus, part
\textbf{(c)} is proved.
\end{proof}

\section{\label{sec.proof=sum}Proof of Theorem \ref{thm.yjm.n-2}}

Now we are finally able to prove Theorem \ref{thm.yjm.n-2}:

\begin{proof}
[Proof of Theorem \ref{thm.yjm.n-2}.]We must prove the equality%
\begin{equation}
\prod_{i=-n+2}^{n-2}\left(  J_{n}-i\right)  =\dfrac{2\left(  2n-3\right)
!}{n!}\sum_{w\in S_{n}\text{ is odd}}w. \label{pf.thm.yjm.n-2.goal}%
\end{equation}
By Proposition \ref{prop.yjm.n-2.Z}, the coefficient $\dfrac{2\left(
2n-3\right)  !}{n!}$ is an integer. Hence, the equality
(\ref{pf.thm.yjm.n-2.goal}) can be interpreted both in $\mathbb{Z}\left[
S_{n}\right]  $ and in $\mathbf{k}\left[  S_{n}\right]  $. We want to prove
the $\mathbf{k}\left[  S_{n}\right]  $ version (i.e., the interpretation in
$\mathbf{k}\left[  S_{n}\right]  $). However, there is a canonical ring
morphism $g:\mathbb{Z}\rightarrow\mathbf{k}$, and this morphism $g$ induces a
base change morphism
\[
g_{\ast}:\mathbb{Z}\left[  S_{n}\right]  \rightarrow\mathbf{k}\left[
S_{n}\right]
\]
between the group algebras of $S_{n}$ over $\mathbb{Z}$ and $\mathbf{k}$ (see
\cite[Definition 3.12.22]{sga}). This morphism $g_{\ast}$ transforms the
$\mathbb{Z}\left[  S_{n}\right]  $ version of (\ref{pf.thm.yjm.n-2.goal}) into
the $\mathbf{k}\left[  S_{n}\right]  $ version of (\ref{pf.thm.yjm.n-2.goal})
(since it sends the element $J_{n}$ of $\mathbb{Z}\left[  S_{n}\right]  $ to
the element $J_{n}$ of $\mathbf{k}\left[  S_{n}\right]  $). Thus, if we can
prove the $\mathbb{Z}\left[  S_{n}\right]  $ version of
(\ref{pf.thm.yjm.n-2.goal}), then the $\mathbf{k}\left[  S_{n}\right]  $
version of (\ref{pf.thm.yjm.n-2.goal}) will automatically follow. Hence, it
will suffice to prove the $\mathbb{Z}\left[  S_{n}\right]  $ version.

Furthermore, there is a canonical ring embedding $h:\mathbb{Z}\rightarrow
\mathbb{Q}$, and this embedding $h$ induces an injective base change morphism%
\[
h_{\ast}:\mathbb{Z}\left[  S_{n}\right]  \rightarrow\mathbb{Q}\left[
S_{n}\right]
\]
between the group algebras of $S_{n}$ over $\mathbb{Z}$ and $\mathbb{Q}$ (see
\cite[Definition 3.12.22]{sga} again). This morphism $h_{\ast}$ transforms the
$\mathbb{Z}\left[  S_{n}\right]  $ version of (\ref{pf.thm.yjm.n-2.goal}) into
the $\mathbb{Q}\left[  S_{n}\right]  $ version of (\ref{pf.thm.yjm.n-2.goal}).
Hence, if we can prove the $\mathbb{Q}\left[  S_{n}\right]  $ version of
(\ref{pf.thm.yjm.n-2.goal}), then the $\mathbb{Z}\left[  S_{n}\right]  $
version will automatically follow by \textquotedblleft
unapplying\textquotedblright\ $h_{\ast}$ (which is allowed since $h_{\ast}$ is
injective). Hence, it will suffice to prove the $\mathbb{Q}\left[
S_{n}\right]  $ version. This is what we shall do now. Thus, we will be
working over the base ring $\mathbb{Q}$ instead of $\mathbf{k}$ from now on.

Applying (\ref{eq.pk}) to $k=n-1$, we find%
\begin{equation}
p_{n-1}\left(  t\right)  =\prod_{i=-n+2}^{n-2}\left(  t-i\right)  .
\label{pf.thm.yjm.n-2.pn-1}%
\end{equation}
Substituting $J_{n}$ for $t$ here, we obtain%
\[
p_{n-1}\left(  J_{n}\right)  =\prod_{i=-n+2}^{n-2}\left(  J_{n}-i\right)  .
\]
Thus the left hand side of the desired identity (\ref{pf.thm.yjm.n-2.goal}) is
$p_{n-1}\left(  J_{n}\right)  $. By (\ref{eq.lem.ker.1.cons}), we have%
\[
p_{n-1}\left(  J_{n}\right)  \in\operatorname*{Ker}\left(  \left(
J_{n}+\left(  n-1\right)  \right)  \left(  J_{n}-\left(  n-1\right)  \right)
\right)  =\operatorname*{span}\left(  \nabla,\nabla^{-}\right)
\]
(by Lemma \ref{lem.ker.Jn} \textbf{(c)}, applied to the ordered field
$\mathbb{Q}$ instead of $\mathbf{k}$). Hence there exist $\alpha,\beta
\in\mathbb{Q}$ such that%
\begin{equation}
p_{n-1}\left(  J_{n}\right)  =\alpha\nabla+\beta\nabla^{-}.
\label{pf.thm.yjm.n-2.tag1}%
\end{equation}


Consider these $\alpha$ and $\beta$. We shall first relate $\alpha$ and
$\beta$. By Theorem \ref{thm.Tsign.auto} \textbf{(c)}, we have
$T_{\operatorname*{sign}}\left(  J_{n}\right)  =-J_{n}$. However, since
$p_{n-1}$ is an odd polynomial by Lemma \ref{lem.pk.odd}, we have
$p_{n-1}\left(  -t\right)  =-p_{n-1}\left(  t\right)  $, and therefore
$p_{n-1}\left(  -J_{n}\right)  =-p_{n-1}\left(  J_{n}\right)  $ (by
substituting $J_{n}$ for $t$ in the preceding equality). Since
$T_{\operatorname*{sign}}$ is a $\mathbb{Q}$-algebra morphism (and thus
commutes with polynomials), we have%
\begin{align}
T_{\operatorname*{sign}}\left(  p_{n-1}\left(  J_{n}\right)  \right)   &
=p_{n-1}\left(  \underbrace{T_{\operatorname*{sign}}\left(  J_{n}\right)
}_{=-J_{n}}\right)  =p_{n-1}\left(  -J_{n}\right) \nonumber\\
&  =-p_{n-1}\left(  J_{n}\right)  . \label{pf.thm.yjm.n-2.tag2}%
\end{align}
On the other hand, Theorem \ref{thm.Tsign.auto} \textbf{(d)} gives
$T_{\operatorname*{sign}}\left(  \nabla\right)  =\nabla^{-}$, thus
$T_{\operatorname*{sign}}\left(  T_{\operatorname*{sign}}\left(
\nabla\right)  \right)  =T_{\operatorname*{sign}}\left(  \nabla^{-}\right)  $.
Hence, $T_{\operatorname*{sign}}\left(  \nabla^{-}\right)
=T_{\operatorname*{sign}}\left(  T_{\operatorname*{sign}}\left(
\nabla\right)  \right)  =\nabla$ (since Theorem \ref{thm.Tsign.auto}
\textbf{(b)} shows that $T_{\operatorname*{sign}}$ is an involution). Applying
$T_{\operatorname*{sign}}$ to (\ref{pf.thm.yjm.n-2.tag1}), we obtain%
\begin{align*}
T_{\operatorname*{sign}}\left(  p_{n-1}\left(  J_{n}\right)  \right)   &
=\alpha\underbrace{T_{\operatorname*{sign}}\left(  \nabla\right)  }%
_{=\nabla^{-}}+\,\beta\underbrace{T_{\operatorname*{sign}}\left(  \nabla
^{-}\right)  }_{=\nabla}\ \ \ \ \ \ \ \ \ \ \left(  \text{since }%
T_{\operatorname*{sign}}\text{ is }\mathbf{k}\text{-linear}\right) \\
&  =\alpha\nabla^{-}+\beta\nabla=\beta\nabla+\alpha\nabla^{-}.
\end{align*}
But (\ref{pf.thm.yjm.n-2.tag2}) yields%
\[
T_{\operatorname*{sign}}\left(  p_{n-1}\left(  J_{n}\right)  \right)
=-p_{n-1}\left(  J_{n}\right)  =-\left(  \alpha\nabla+\beta\nabla^{-}\right)
\ \ \ \ \ \ \ \ \ \ \left(  \text{by (\ref{pf.thm.yjm.n-2.tag1})}\right)  .
\]
Comparing these two equalities, we obtain%
\[
\beta\nabla+\alpha\nabla^{-}=-\left(  \alpha\nabla+\beta\nabla^{-}\right)
=-\alpha\nabla-\beta\nabla^{-}.
\]
Since the two elements $\nabla$ and $\nabla^{-}$ are $\mathbb{Q}$-linearly
independent (by Proposition \ref{prop.integrals.lind}, applied to $\mathbb{Q}$
instead of $\mathbf{k}$, since $\operatorname*{char}\mathbb{Q}=0\neq2$ and
$n\geq2$), this yields $\beta=-\alpha$.

It remains to determine $\alpha$. Applying the $\mathbb{Q}$-algebra morphism
$\varepsilon$ to (\ref{pf.thm.yjm.n-2.tag1}), we get%
\begin{align}
\varepsilon\left(  p_{n-1}\left(  J_{n}\right)  \right)   &  =\alpha
\underbrace{\varepsilon\left(  \nabla\right)  }_{\substack{=n!\\\text{(by
Proposition \ref{prop.eps.props} \textbf{(c)})}}}+\beta\underbrace{\varepsilon
\left(  \nabla^{-}\right)  }_{\substack{=0\\\text{(by Proposition
\ref{prop.eps.props} \textbf{(d)})}}}=\alpha n!+\underbrace{\beta0}%
_{=0}\nonumber\\
&  =\alpha n!. \label{pf.thm.yjm.n-2.tag3}%
\end{align}
But $\varepsilon$ is a $\mathbb{Q}$-algebra morphism by Proposition
\ref{prop.eps.props} \textbf{(a)}, and thus commutes with polynomials. Hence,%
\begin{equation}
\varepsilon\left(  p_{n-1}\left(  J_{n}\right)  \right)  =p_{n-1}\left(
\varepsilon\left(  J_{n}\right)  \right)  =p_{n-1}\left(  n-1\right)
\label{pf.thm.yjm.n-2.tag4}%
\end{equation}
(since $\varepsilon\left(  J_{n}\right)  =n-1$ by Proposition
\ref{prop.eps.props} \textbf{(b)}).

Substituting $n-1$ for $t$ in (\ref{pf.thm.yjm.n-2.pn-1}), we compute%
\[
p_{n-1}\left(  n-1\right)  =\prod_{i=-n+2}^{n-2}\left(  n-1-i\right)  =\left(
2n-3\right)  \left(  2n-4\right)  \cdots2\cdot1=\left(  2n-3\right)  !.
\]
Hence, (\ref{pf.thm.yjm.n-2.tag4}) rewrites as
\[
\varepsilon\left(  p_{n-1}\left(  J_{n}\right)  \right)  =\left(  2n-3\right)
!.
\]
Comparing this with (\ref{pf.thm.yjm.n-2.tag3}), we find%
\[
\alpha n!=\left(  2n-3\right)  !,\qquad\text{so}\qquad\alpha=\dfrac{\left(
2n-3\right)  !}{n!}.
\]


Since $\beta=-\alpha$ and $p_{n-1}\left(  J_{n}\right)  =\prod_{i=-n+2}%
^{n-2}\left(  J_{n}-i\right)  $, we can rewrite the equation
(\ref{pf.thm.yjm.n-2.tag1}) as%
\begin{align*}
\prod_{i=-n+2}^{n-2}\left(  J_{n}-i\right)   &  =\alpha\nabla+\left(
-\alpha\right)  \nabla^{-}=\underbrace{\alpha}_{=\dfrac{\left(  2n-3\right)
!}{n!}}\left(  \nabla-\nabla^{-}\right)  =\dfrac{\left(  2n-3\right)  !}%
{n!}\left(  \nabla-\nabla^{-}\right) \\
&  =\dfrac{\left(  2n-3\right)  !}{n!}\cdot2\sum_{w\in S_{n}\text{ is odd}%
}w\ \ \ \ \ \ \ \ \ \ \left(  \text{by Proposition \ref{prop.integrals.odd}%
}\right) \\
&  =\dfrac{2\left(  2n-3\right)  !}{n!}\sum_{w\in S_{n}\text{ is odd}}w.
\end{align*}
This is precisely the desired identity (\ref{pf.thm.yjm.n-2.goal})
(interpreted in $\mathbb{Q}\left[  S_{n}\right]  $). Hence, the $\mathbb{Q}%
\left[  S_{n}\right]  $ version of (\ref{pf.thm.yjm.n-2.goal}) is proved. As
we said above, this yields the $\mathbb{Z}\left[  S_{n}\right]  $ version as
well, and thus also the $\mathbf{k}\left[  S_{n}\right]  $ version; this
completes the proof of Theorem \ref{thm.yjm.n-2}.
\end{proof}

\begin{thebibliography}{99999999}                                                                                         %


\bibitem[GarEge20]{GarEge20}%
\href{https://doi.org/10.1007/978-3-030-58373-6}{Adriano M. Garsia, \"{O}mer
E\u{g}ecio\u{g}lu, \textit{Lectures in Algebraic Combinatorics}, Springer
2020.}

\bibitem[Grinbe15]{detnotes}Darij Grinberg, \textit{Notes on the combinatorial
fundamentals of algebra},
\href{https://arxiv.org/abs/2008.09862v3}{arXiv:2008.09862v3}.

\bibitem[Grinbe25]{sga}\href{https://arxiv.org/abs/2507.20706v1}{Darij
Grinberg, \textit{An introduction to the symmetric group algebra},
arXiv:2507.20706v1.}\newline A newer version is available at
\url{https://darijgrinberg.gitlab.io/t/24s/sga.pdf} .

\bibitem[Jucys71]{Jucys71}A. A. Jucys, \textit{Factorization of Young
projection operators for the symmetric group}, Lietuvos fizikos rinkinys
\textbf{XI} (1971), no. 1, pp. 5--10 (in Russian).\newline\url{https://ncatlab.org/nlab/files/Jucys-1971.pdf}

\bibitem[Lascou02]{Lascou02}Alain Lascoux, \textit{The symmetric group}, draft
lecture notes, 11 July 2002.\newline\url{https://alain-lascoux.github.io/files/lascoux__the_symmetric_group__ToutSG.pdf}

\bibitem[Makhli11]{Makhlin-yjm}Igor Makhlin, \textit{Answer to MathOverflow
question \#83150},\newline\url{https://mathoverflow.net/questions/83150/why-are-jucys-murphy-elements-eigenvalues-whole-numbers/83493#83493}

\bibitem[Murphy81]{Murphy81}%
\href{https://doi.org/10.1016/0021-8693(81)90205-2}{G. E. Murphy, \textit{A
New Construction of Young's Seminormal Representation of the Symmetric
Groups}, Journal of Algebra \textbf{69} (1981), pp. 287--297.}

\bibitem[Murphy92]{Murphy92}%
\href{https://doi.org/10.1016/0021-8693(92)90045-N}{G. E. Murphy, \textit{On
the representation theory of the symmetric groups and associated Hecke
algebras}, Journal of Algebra \textbf{152} (1992), issue 2, pp. 492--513.}

\bibitem[VerOko05]{VerOko05}\href{https://arxiv.org/abs/math/0503040v3}{A. M.
Vershik, A. Yu. Okounkov, \textit{A New Approach to the Representation Theory
of the Symmetric Groups. 2}, Journal of Mathematical Sciences \textbf{131}
(2005), no. 2, pp. 5471--5494 (English translation of a paper published in:
Zapiski Nauchnykh Seminarov POMI \textbf{307} (2004), pp. 57--98),
arXiv:math/0503040v3.}
\end{thebibliography}


\end{document}
